Carbon Dating The Web: Estimating the Age of Web Resources

In the course of web research it is often necessary to estimate the creation datetime for web resources (in the general case, this value can only be estimated). While it is feasible to manually establish likely datetime values for small numbers of resources, this becomes infeasible if the collection is large. We present "carbon date", a simple web application that estimates the creation date for a URI by polling a number of sources of evidence and returning a machine-readable structure with their respective values. To establish a likely datetime, we poll bitly for the first time someone shortened the URI, topsy for the first time someone tweeted the URI, a Memento aggregator for the first time it appeared in a public web archive, Google's time of last crawl, and the Last-Modified HTTP response header of the resource itself. We also examine the backlinks of the URI as reported by Google and apply the same techniques for the resources that link to the URI. We evaluated our tool on a gold-standard data set of 1200 URIs in which the creation date was manually verified. We were able to estimate a creation date for 75.90% of the resources, with 32.78% having the correct value. Given the different nature of the URIs, the union of the various methods produces the best results. While the Google last crawl date and topsy account for nearly 66% of the closest answers, eliminating the web archives or Last-Modified from the results produces the largest overall negative impact on the results. The carbon date application is available for download or use via a webAPI.

==> anc/dataset.csv <==
http://www.google.com/hostednews/ukpress/article/ALeqM5j5zT6MEE2YQaZ_D7_inM8FBQQ9dg?docId=N0105411338963890415A,2012-06-06
http://www.google.com/hostednews/ukpress/article/ALeqM5iG6GrHftbc6mBOcdd42xahzniqYg?docId=N0160911339150551974A,2012-06-08
http://www.google.com/hostednews/ukpress/article/ALeqM5gS09LhrNXItP2btZY8RbqiiaNq6A?docId=N0190191339330414947A,2012-06-10
http://www.google.com/hostednews/ukpress/article/ALeqM5hEXHmkm5qv-ntpD5dtIKeClc8XuQ?docId=N0216391339427737839A,2012-06-11
http://www.google.com/hostednews/ukpress/article/ALeqM5iSAPnk8ztAjIJfDCjJyQu6HIo0Sg?docId=N0216961339429348990A,2012-06-11
http://www.google.com/hostednews/ukpress/article/ALeqM5ieF9ska2ChbHLaEP1GjJCjLV_xeQ?docId=N0225201339483001980A,2012-06-12
http://www.google.com/hostednews/ukpress/article/ALeqM5j3o5RsQPXoTqBI7sddKjr-OcQoDw?docId=N0223161339468699237A,2012-06-12
http://www.google.com/hostednews/ukpress/article/ALeqM5ikdw3W8dIr1Jg6XmbbW4JWjUaxIw?docId=N0268721339608249830A,2012-06-13
http://www.google.com/hostednews/ukpress/article/ALeqM5gWtmxi15HnFnlHFRcFHAWAm1EDmg?docId=N0274471339658545036A,2012-06-14
http://www.google.com/hostednews/ukpress/article/ALeqM5g_4KRe7M7JnzBl_s4-Nt175pL4bg?docId=N0335631339938900239A,2012-06-17
http://www.google.com/hostednews/ukpress/article/ALeqM5h-kPmRiqC3Xbe8a2GMYPHjvKl5hg?docId=N0358221340027968102A,2012-06-18
http://www.google.com/hostednews/ukpress/article/ALeqM5gT3jPkMiKVl3pjLKoRMn_PvNzaAg?docId=N0378881340112013522A,2012-06-19
http://www.google.com/hostednews/ukpress/article/ALeqM5j6kmSiwaVtI3XB0gyKONHP4VauFQ?docId=N0408241340206720981A,2012-06-20
http://www.google.com/hostednews/ukpress/article/ALeqM5gBhoqjYjkn8a8XeXTDi__fbRzEVA?docId=N0365281340062795002A,2012-06-21
http://www.google.com/hostednews/ukpress/article/ALeqM5juPYCkGGHk0nxsptXw94WNJko-AQ?docId=N0018851340291296976A,2012-06-21
http://www.google.com/hostednews/ukpress/article/ALeqM5hDNHJcpu79lKDRHfaO5WTzTBmM-g?docId=N0031191340355643209A,2012-06-22
http://www.google.com/hostednews/ukpress/article/ALeqM5hwq6xyuvgp-L8r6p9Tao8UzH_eYA?docId=N0048181340392783509A,2012-06-22
http://www.google.com/hostednews/ukpress/article/ALeqM5i4eQswT4JPC9Q2CafeqodxoUu6Kw?docId=N0034561340361039674A,2012-06-22
http://www.google.com/hostednews/ukpress/article/ALeqM5hm92ePlrlREms_6PeSSSP1M_aJ7A?docId=N0058751340469022098A,2012-06-23
http://www.google.com/hostednews/ukpress/article/ALeqM5jlUdH8ZRCri8xomPUb7ChOJTTvDA?docId=N0049841340404894009A,2012-06-23
http://www.google.com/hostednews/ukpress/article/ALeqM5jb_6IUdXeoiS90328JaFphttIicA?docId=N0097791340675850752A,2012-06-25
http://www.google.com/hostednews/ukpress/article/ALeqM5ianF-xFvjnKoQSeVk9Wt0c7_jPBg?docId=N0112331340718628038A,2012-06-26
http://www.google.com/hostednews/afp/article/ALeqM5g1YQZnV-1eSxqfrI6k5I6qrOqK8Q?docId=CNG.5e64a3ce073cb118c2f1f2b3c13187bd.01,2012-06-06
http://www.google.com/hostednews/afp/article/ALeqM5i4kArfaNdHjT-5DM6zYwmLF_u9Mg?docId=CNG.4b31d5f5945753e796414b3c557613d7.b1,2012-06-06
http://www.google.com/hostednews/afp/article/ALeqM5iQR9rf3XtB8WthgYMFrp_jmX2CLA?docId=life0005.120607112005,2012-06-06
http://www.google.com/hostednews/afp/article/ALeqM5inQoLFbjdFsC_OY31TsBj-cMi-tQ?docId=CNG.70c6c69250807e979374143891c099e3.2a1,2012-06-06
http://www.google.com/hostednews/afp/article/ALeqM5jcqeFQKtm7qlL9-5VRDThFRai9ug?docId=CNG.c7185546f1f55fd3db4e7f62861232b3.1e1,2012-06-06
http://www.google.com/hostednews/afp/article/ALeqM5gjlhF0nH9yss0uacz38yyJPW6edg?docId=CNG.4e6d1c1a872c3c8911e168da5ff39515.611,2012-06-07
http://www.google.com/hostednews/afp/article/ALeqM5hrpkLCBZBeuH53gUUBHZlXvzhbjQ?docId=CNG.3a748b737ba67af2d7277c77ba490d19.291,2012-06-07
http://www.google.com/hostednews/afp/article/ALeqM5imwtU0E6GBIpBnul40d_yo1Q0lbg?docId=CNG.0a32c3b0a3eb772938ab858da280d7e7.31,2012-06-07
http://www.google.com/hostednews/afp/article/ALeqM5jI5Gpei61i_b-3sG5IVIGP4xYE_Q?docId=CNG.bf976d2dd90739421bf515ebf5423827.331,2012-06-07
http://www.google.com/hostednews/afp/article/ALeqM5gHtFu_zQJ8OaKC1Fmjvg9Y64mCYg?docId=CNG.4e62312690c48d7175cc1556fa7cf09b.351,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5i7TW0k5HQt82lQOVIjwY3xdBuNDQ?docId=CNG.bad04223427933f444ba9dab2aadc44d.631,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5imZjwYAbpFsXaaCizkW0lr_NKi4A?docId=CNG.c5504adbb0d2113aa7267a9cc9e9467c.41,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5iuW7pKdgFwZEYyxKPOV97ovOPopw?docId=CNG.2704e1a10a5011eed7a1c001b1c06743.221,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5jNn5teqBNMo_ZyClFrLKMGoC1h7g?docId=CNG.d18844ef9065abcad8e5a17361b08a58.271,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5jrHankzOzhjY4zCTMqNWd7vrcEjQ?docId=CNG.da95e4fe5cada5d328424246fd208664.681,2012-06-08
http://www.google.com/hostednews/afp/article/ALeqM5hPin4N-NwYc_7kjyZuKNSRZlTojg?docId=CNG.9a764cf99dbfaebf6f57ff59e51f6f34.701,2012-06-09
http://www.google.com/hostednews/afp/article/ALeqM5iEiCCIrOEkUapsj8beVP-tDlSjtw?docId=CNG.b5bc8add5f6c0dcc526bbccce000b03f.181,2012-06-09
http://www.google.com/hostednews/afp/article/ALeqM5jG8tLl3bO-MGnJDNA63orQo7W4dw?docId=life0001.120610000506,2012-06-09
http://www.google.com/hostednews/afp/article/ALeqM5gCc9mdqhO0jFUneo1bSJmuWR4Z9w?docId=CNG.d4fba01921b77fa022b010ce046a1a3e.1f1,2012-06-10
http://www.google.com/hostednews/afp/article/ALeqM5gEbODE_j3B5L0Wh7PbocgiE6nPIw?docId=CNG.b8fb53592ed1f394daeb0aaadc8a1bd9.b71,2012-06-10
http://www.google.com/hostednews/afp/article/ALeqM5jNNMtlNvFsyDKb7kY_CkszgZurvg?docId=CNG.cbb0d2612b06ceae9851398f5d2d967a.4d1,2012-06-10
http://www.google.com/hostednews/afp/article/ALeqM5gFJ7jNUaJiO4ISO69jai-U8n_IVA?docId=CNG.a1fa09dbcaece5cf7b12ba1c4d40cae0.521,2012-06-11
http://www.google.com/hostednews/afp/article/ALeqM5hHtfNWzRp1lAzGwLfChEsGVSg_GQ?docId=CNG.b4c821575aa9569ac4106a4ef3da307c.2d1,2012-06-12
http://www.google.com/hostednews/afp/article/ALeqM5i4CruCvlYocyLI3r1_pC56AJhwrA?docId=CNG.a7c800aa525a1f40cad89ad218d96586.1e1,2012-06-12
http://www.google.com/hostednews/afp/article/ALeqM5ilyRZqPq53UrvbEQdAn2o17ILriA?docId=CNG.64a69492639856e47c2168c8e2e1fc38.681,2012-06-12
http://www.google.com/hostednews/afp/article/ALeqM5gP-HtcS8wztQ98hl4JurIbX1HtWw?docId=CNG.813f0250383ab86eb4e62517fe88a95c.7b1,2012-06-13
http://www.google.com/hostednews/afp/article/ALeqM5iMnh3T11E3F80D3Jrr4Q2GnN3Hvg?docId=CNG.0b7c0de878eb2ed00e26c3d710d4eb2b.8b1,2012-06-13
http://www.google.com/hostednews/afp/article/ALeqM5jaZ4WAprnvOuh0KXdFJNEISS6CMA?docId=eco0007.120613173502,2012-06-13
http://www.google.com/hostednews/afp/article/ALeqM5g3HV6t-s4hbMd_bv1YBNcTb-oK5g?docId=CNG.04ee03c9c58fb44736fa7ad74cf3fc44.11,2012-06-14
http://www.google.com/hostednews/afp/article/ALeqM5iG9-s2d0F1WR_WsJEU5k3xvLYTqw?docId=CNG.db873cbaac19df3394ffb2dd37ba2d22.3c1,2012-06-14
http://www.google.com/hostednews/afp/article/ALeqM5jKawtug07aI-PNVjAyeaCHEs1PmQ?docId=CNG.d6456a15745b1efb0c5234a5dd9572d9.351,2012-06-14
http://www.google.com/hostednews/afp/article/ALeqM5jkfl6eRp7rqDlvkHxR09MIRaSyXg?docId=CNG.186f80cbe9c5f57dafdf7ecb03bb5a21.161,2012-06-14
http://www.google.com/hostednews/afp/article/ALeqM5j3TgT4BmE6I_8cSKrxNOlAgCyt_Q?docId=int0019.120616230508,2012-06-16
http://www.google.com/hostednews/afp/article/ALeqM5jfd7TgUxKsLSVIl_ExXqH0TmG9NQ?docId=int0006.120617015003,2012-06-16
http://www.google.com/hostednews/afp/article/ALeqM5h0ElQd_prahSjk7kcpNQQDm2Uk3Q?docId=CNG.9a37616e4b0af1daaa207048bcbe27aa.4b1,2012-06-17
http://www.google.com/hostednews/afp/article/ALeqM5gMegohJkn384679pCLcGcEhdX7Fw?docId=CNG.3ff6b80e76f3a531701730d791b3fa9f.7c1,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5gbBGmxHPQQp6gmHsNS3dPTxYXpYg?docId=CNG.70878dc5da0e7c31ea8ad3e672c0a7d9.2c1,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5h03uo9qt9iry_GpVbJE0XWuNNyJw?docId=TX-PAR-EVO04,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5hII1GV_XHMjZT2vghVoPMHb-ZdKA?docId=CNG.d4b03802efdf68e79fe34641bc930fbf.241,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5hkqIOcNOjIdXqb6FqGUfNwRrj6Zg?docId=int0015.120620123505,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5hxMaB7u2vvu7vWP6uPq6V6OGLnlg?docId=int0016.120619180503,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5ipg66PUITK683ENCFg_ycQuiTo7g?docId=CNG.e3a95e89b6f8c0355ac570a8ce120e9c.891,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5j8j8j03_n1fF9XeuRk16Si5SHf6w?docId=CNG.e3a95e89b6f8c0355ac570a8ce120e9c.6f1,2012-06-19
http://www.google.com/hostednews/afp/article/ALeqM5gneo7t_r817-JgAgG-FF4pSdKHlw?docId=CNG.c4720faad241ea567a2db300d49ceb01.191,2012-06-20
http://www.google.com/hostednews/afp/article/ALeqM5hS-MY1TGF-LDgvTcwV618TF_45lw?docId=CNG.abf91dde71fc24e42f01a3b69fa463a7.381,2012-06-20
http://www.google.com/hostednews/afp/article/ALeqM5jlRsg9E_cdPu_UBuCiQznJnI7crg?docId=CNG.76865079fdf729297b03423c8804ca4a.c1,2012-06-20
http://www.google.com/hostednews/afp/article/ALeqM5hu3QHb-J_rlV0HGKv4hq3yn7ZfSQ?docId=CNG.bfdaf8409fc46390c5b2c65ac217e4ef.a1,2012-06-21
http://www.google.com/hostednews/afp/article/ALeqM5jqBmGw9XTJpv5sG7RbnhjQ9o20KA?docId=CNG.d08df6cfe6e742c101b053f82a474819.5a1,2012-06-21
http://www.google.com/hostednews/afp/article/ALeqM5grA1_ExbFEuAoT3l6UDeWhwgczLA?docId=CNG.93b187a356821d7df61ce17ec0ac21f0.6a1,2012-06-22
http://www.google.com/hostednews/afp/article/ALeqM5jYuP-EV-uiTGWxM1Wef99ylSEWxA?docId=CNG.f1d374008643e233e1e0464c716a8c37.1e1,2012-06-23
http://www.google.com/hostednews/afp/article/ALeqM5hrxXPeqB4Pa_ZYxlq3OD0zblZ4KA?docId=TX-PAR-FOH73,2012-06-24
http://www.google.com/hostednews/afp/article/ALeqM5icLNTl-IocLlzz9zQWRmEr0_0j4Q?docId=int0004.120625010504,2012-06-24
http://www.google.com/hostednews/afp/article/ALeqM5hGgKN6j_GpGupR_n13b_VxGU0Knw?docId=CNG.c2c56fbb838519e10860ed4e95a871df.1b1,2012-06-25
http://www.google.com/hostednews/afp/article/ALeqM5huDJ7_g1dGEI0UGA1lqAihhQl_HA?docId=CNG.5faa694bb32d7454543722ffce12f43c.e1,2012-06-25
http://www.google.com/hostednews/afp/article/ALeqM5ir9DMRpWwEOHPhJGjis2I5NatIOA?docId=CNG.70b4a1719294974e0e6e751837a6a237.3f1,2012-06-25
http://www.google.com/hostednews/afp/article/ALeqM5jAOW60Qa4CSP3Jz2MjO72GYPRV5w?docId=CNG.2a835a83c9b5eb98f64b7b94d21cd6a7.271,2012-06-25
http://www.google.com/hostednews/afp/article/ALeqM5jfaGg2jeZaJQmiF5jAY3epkSJszA?docId=CNG.9e84aa2d48ed8d195f0493d7d28d82bd.a71,2012-06-25
http://www.google.com/hostednews/afp/article/ALeqM5hDABWb5Zi64RWeBA_5unqMuXtjVw?docId=CNG.d3102693c6a7245984356b443160e963.191,2012-06-26
http://www.google.com/hostednews/afp/article/ALeqM5jjQX-DboTHRtNmAXOBX0TLccu0qw?docId=CNG.99d1f97a048d803cbd50fcdb06ee02d3.91,2012-06-26
http://www.google.com/hostednews/ap/article/ALeqM5jPngUI2kXIad2EOr-I5G8GM6Ai_w?docId=c1514537071c458fa1d57ba8b8fe6cfd,2012-06-06
http://www.google.com/hostednews/ap/article/ALeqM5jbij5f39O7CoNEKTwsBZNwKOdSdA?docId=5330b4c6bd644b9eb14e6feb6f266ff2,2012-06-07
http://www.google.com/hostednews/ap/article/ALeqM5j5SRCtJIhuXb1MKFw9cpUZho-uGg?docId=4e7517e284264f4887ec442175c526d5,2012-06-09
http://www.google.com/hostednews/ap/article/ALeqM5hxhbnlf1nrZR-mmtHq8tzSGLIwsg?docId=752ceb75240a4563b468630b2a32ef88,2012-06-10
http://www.google.com/hostednews/ap/article/ALeqM5isP-oKZBM0WhK3IqzG0bGEbTCHaw?docId=ff547bf1a30a4aa39dbeba82c29fdf71,2012-06-10
http://www.google.com/hostednews/ap/article/ALeqM5gcP72F5B0ghoUG6j9c0eH-uEalMA?docId=f6f6b848d3c64dc993a897fef9d8e596,2012-06-11
http://www.google.com/hostednews/ap/article/ALeqM5iYcNlIvz1sEaBr5atd_k-xCSTlig?docId=ffc61ceb1d9a4f629da81e4321963f4e,2012-06-11
http://www.google.com/hostednews/ap/article/ALeqM5geMzzsctXIcw6nIF1UjCV9S0J7mw?docId=83b87eafd55f4087874fc90b05d23b9d,2012-06-12
http://www.google.com/hostednews/ap/article/ALeqM5jAAOQXQPUM5TKn7NZWDqvvR7JZeg?docId=9eac82426f5e48f0a4552bb2e827d0c1,2012-06-14
http://www.google.com/hostednews/ap/article/ALeqM5jtaAqeZjCCtFzbkmEmDa6epALjVA?docId=7fa47b54f80f40a496c13325e26f75cc,2012-06-14
http://www.google.com/hostednews/ap/article/ALeqM5gNTxMvMCoP4Vq6GB_uC_tS8N1I2w?docId=afcdfad30fc94c12bf80fb7172c418a9,2012-06-15
http://www.google.com/hostednews/ap/article/ALeqM5gvGD97qDbbCSDL6d93wTOUJniZwg?docId=1489a4fd7f934f4ba8cf0696fc6677be,2012-06-15
http://www.google.com/hostednews/ap/article/ALeqM5hcd_BUDa4Ji0HUW33l6N8hOEWtiw?docId=d0ac1f18f96f48fdb5c78374246b54a4,2012-06-17
http://www.google.com/hostednews/ap/article/ALeqM5il3neiLYyYyd4LPBbU74d5eAycDQ?docId=ebd602422f5348318e11390326e3582c,2012-06-18
http://www.google.com/hostednews/ap/article/ALeqM5gxyPGq0uMd8r-znJtUNW-7q6_qBw?docId=69d11282869f4690b4be50f476c91b09,2012-06-19
http://www.google.com/hostednews/ap/article/ALeqM5jQ-Eij6KVcdLL0QV1DUReI1Yknbw?docId=731bb2b0ab8146618c7e9341bceaf188,2012-06-19
http://www.google.com/hostednews/ap/article/ALeqM5h1FNR2wPVtwPQjfnVvvJHfNWmwXQ?docId=2a27fb98142141e6b47a97dda73f6dc4,2012-06-20
http://www.google.com/hostednews/ap/article/ALeqM5ihMa1C3lhkg4sExKNphy3_C2GUTg?docId=ca2f04fbb17d4387a00f662e7ee7abe3,2012-06-21
http://www.google.com/hostednews/ap/article/ALeqM5j3uR1GLiP2s7zIXAxW6nVk64kCxg?docId=c6b25372b1e2415aa0bb66a4fd3c3f51,2012-06-22
http://hollywoodlife.com/2010/01/02/taylor-lautner-youre-working-taylor-swift-right-out-of-your-hair-and-looking-hot/,2010-01-02
http://hollywoodlife.com/2010/01/15/katharine-mcphee-im-not-going-to-diet-or-obsess-about-my-weight/,2010-01-15
http://hollywoodlife.com/2010/01/31/hollywoodlive-covering-the-grammys-pre-show-starting-at-6pm-est/,2010-01-31
http://hollywoodlife.com/2010/02/12/heidi-klum-paulina-porizkova-guest-star-on-desperate-housewives/,2010-02-12
http://hollywoodlife.com/2010/02/25/body-found-police-believe-it-may-be-missing-growing-pains-actor-andrew-koenig/,2010-02-25
http://hollywoodlife.com/2010/03/06/jake-pavelka-vienna-girardi-ed-swiderski-jillian-harris/,2010-03-06
http://hollywoodlife.com/2010/03/07/oscar-live-chat/,2010-03-07
http://hollywoodlife.com/2010/03/14/jessica-simpson-jennifer-aniston-bounty-hunter-silver-dress/,2010-03-14
http://hollywoodlife.com/2010/04/01/matthew-mcconaughey-teaches-son-levi-1-life-lesson-always-go-shirtless/,2010-04-01
http://hollywoodlife.com/2010/05/03/join-our-dancing-with-the-stars-live-chat-with-our-very-own-sashalee-3/,2010-05-03
http://hollywoodlife.com/2010/05/21/david-henrie-elle-mclemore-dating/,2010-05-21
http://hollywoodlife.com/2010/06/15/nikki-reed-hair-braid-updo-side-twilight-eclipse-kristin-ess/,2010-06-15
http://hollywoodlife.com/2010/06/30/elin-nordegren-settles-for-750-million-from-tiger-woods-in-exchange-for-her-silence-in-divorce-marriage-sex-affairs/,2010-06-30
http://hollywoodlife.com/2010/07/13/lindsay-lohan-stoning-90-days-jail-sakineh-mohammadi-ashanti/,2010-07-13
http://hollywoodlife.com/2010/08/03/bristol-palin-dumped-levi-johnston-got-played/,2010-08-03
http://hollywoodlife.com/2010/08/06/exclusive-glee-principal-iqbal-theba-wants-to-beat-it-on-the-michael-jackson-episode/,2010-08-06
http://hollywoodlife.com/2010/08/15/american-idol-judges-season-9-reactions-steven-tyler-elton-john-jennifer-lopez/,2010-08-15
http://hollywoodlife.com/2010/09/10/britney-spears-takes-jayden-out-on-a-mommy-and-me-date-to-their-favorite-restaurant/,2010-09-10
http://hollywoodlife.com/2010/09/16/mary-kate-ashley-olsen-ellen-degeneres-show-michael-grimm-americas-got-talent-proposal-engagement/,2010-09-16
http://hollywoodlife.com/2010/09/28/real-housewife-new-york-jill-zarin-book-secrets-pf-a-jewish-mother-lindsay-lohan-jail-rahab-drugs-addiction/,2010-09-28
http://hollywoodlife.com/2010/10/07/teen-mom-amber-portwood-gary-shirley-sex-offender/,2010-10-07
http://hollywoodlife.com/2010/10/07/is-kim-kardashian-really-going-out-with-taylor-lautners-look-a-like-micahel-copon/,2010-10-07
http://hollywoodlife.com/2010/10/10/keeping-up-with-the-kardashians-season-five-episode-eleven/,2010-10-10
http://hollywoodlife.com/2010/10/11/celebrity-beauty-poll-love-loathe-katarina-graham-hair-updo/,2010-10-11
http://hollywoodlife.com/2010/10/12/watch-glee-2x04-duets-recap-review-glee-sam-dating-gay-couple/,2010-10-12
http://hollywoodlife.com/2010/11/01/blake-lively-penn-badgley-break-up-awkward-on-set-of-gossip-girl-taping/,2010-11-01
http://hollywoodlife.com/2010/11/08/90210-episode-3x08-joe-jonas-adrianna-navid-silver-katie-couric/,2010-11-08
http://hollywoodlife.com/2010/11/14/kim-kardashian-boyfriends-dating-miles-austin-reggie-bush-ray-j-damon-thomas-kardashian-konfidential/,2010-11-14
http://hollywoodlife.com/2010/12/05/bridalplasty-recap-plastic-surgery-jenessa-cheyenne-new-episode/,2010-12-05
http://hollywoodlife.com/2011/02/16/lauren-conrad-new-reality-series-feud-fight-whitney-port-the-city/,2011-02-16
http://hollywoodlife.com/2011/02/17/britney-spears-hold-it-against-me-music-video-2/,2011-02-17
http://hollywoodlife.com/2011/02/20/lindsay-lohan-movie-spider-man/,2011-02-20
http://hollywoodlife.com/2011/03/02/justin-bieber-middle-finger-flips-off-paparazzi-selena-gomez-birthday/,2011-03-02
http://hollywoodlife.com/2011/03/18/robert-pattinson-mtv-interview-water-for-elephants/,2011-03-18
http://hollywoodlife.com/2011/03/21/watch-dancing-with-the-stars-live-free/,2011-03-21
http://hollywoodlife.com/2011/03/30/vanessa-hudgens-gown-sucker-punch-premiere-uk/,2011-03-30
http://hollywoodlife.com/2011/04/10/khloe-kardashian-lamar-odom-premiere-april-10/,2011-04-10
http://hollywoodlife.com/2011/04/13/scotty-mccreery-american-idol-winner-poll-results-pia-toscano/,2011-04-13
http://hollywoodlife.com/2011/04/22/game-of-thrones-spoiler-new-episode/,2011-04-22
http://hollywoodlife.com/2011/04/24/audrina-patridge-recap-bikini-april-24/,2011-04-24
http://hollywoodlife.com/2011/05/03/met-ball-2011-lea-michele-dianna-agron-red-dress/,2011-05-03
http://hollywoodlife.com/2011/05/07/taylor-swift-jake-gyllenhaal-mean-song-video/,2011-05-07
http://hollywoodlife.com/2011/05/15/charice-pempengco-glee-talent-chord-overstreet-harry-shum/,2011-05-15
http://hollywoodlife.com/2011/05/21/justin-bieber-selena-gomez-kiss-billboard-awards-presenters-reunited-update/,2011-05-21
http://hollywoodlife.com/2011/05/23/bachelorette-ashley-hebert-bentley-williams-premiere/,2011-05-23
http://hollywoodlife.com/2011/05/27/justin-bieber-selena-gomez-love/,2011-05-27
http://hollywoodlife.com/2011/06/07/angelina-jolie-salt-sequel-confirmed/,2011-06-07
http://hollywoodlife.com/2011/06/08/miranda-cosgrove-icarly-college-nyu-usc/,2011-06-08
http://hollywoodlife.com/2011/06/19/bachelor-bachelorette-engaged-chris-lambton-peyton-wright/,2011-06-19
http://hollywoodlife.com/2011/06/23/teen-mom-amber-leah-hot-stories/,2011-06-23
http://hollywoodlife.com/2011/06/30/bachelorette-ashley-heberts-paycheck-unveiled/,2011-06-30
http://hollywoodlife.com/2011/07/18/kate-middleton-prince-william-balmoral-vacation-queen/,2011-07-18
http://hollywoodlife.com/2011/07/30/justin-bieber-cops-sean-kingston-pics/,2011-07-30
http://hollywoodlife.com/2011/08/03/demi-lovato-joe-jonas-meltdown/,2011-08-03
http://hollywoodlife.com/2011/08/29/ryan-reynolds-sandra-bullock-romance-dating/,2011-08-29
http://hollywoodlife.com/2011/09/21/taylor-lautner-kristen-stewart-breaking-dawn-interview-la-times/,2011-09-21
http://hollywoodlife.com/2011/12/11/kourtney-and-kim-take-new-york-recap-dec-11/,2011-12-11
http://hollywoodlife.com/2011/12/18/mason-disick-birthday-party/,2011-12-18
http://hollywoodlife.com/2011/12/19/suri-cruise-holiday-wish-list/,2011-12-19
http://hollywoodlife.com/2012/01/02/pretty-little-liars-winter-premiere-recap-2x14/,2012-01-02
http://hollywoodlife.com/2012/01/06/the-devil-inside-screening-scare-video/,2012-01-06
http://hollywoodlife.com/2012/01/17/teen-mom-2-recap-kailyn-lowry-jo-riveras-angry-battle-over-child-support-heats-up/,2012-01-17
http://hollywoodlife.com/2012/01/23/gossip-girl-recap-s05-ep-12-blair-arrested/,2012-01-23
http://hollywoodlife.com/2012/01/30/steve-jones-fired-x-factor-season-two/,2012-01-30
http://hollywoodlife.com/2012/02/17/jenelle-evans-victoria-rhyne-teen-mom-2-roommate-drama/,2012-02-17
http://hollywoodlife.com/2012/02/19/justin-bieber-selena-gomez-dinner-pics-family/,2012-02-19
http://hollywoodlife.com/2012/02/21/bobby-brown-bobbi-kristina-cissy-houston/,2012-02-21
http://hollywoodlife.com/2012/02/26/best-picture-oscars-2012-the-artist-84th-academy-awards-film-hollywood/,2012-02-26
http://hollywoodlife.com/2012/03/06/justin-bieber-pic-drake-concert-selena-gomez/,2012-03-06
http://hollywoodlife.com/2012/03/06/jessican-sanchez-american-idol-thanks-fans-video/,2012-03-06
http://hollywoodlife.com/2012/03/15/the-secret-circle-recap-season-1-episode-16-lucky-adam-cassie-sex/,2012-03-15
http://hollywoodlife.com/2012/04/01/game-of-thrones-season-2-episode-1-the-north-remembers/,2012-04-01
http://hollywoodlife.com/2012/05/08/jermaine-paul-the-voice-winner-2012-season-2-finale/,2012-05-08
http://hollywoodlife.com/2012/05/21/bachelorette-emily-maynard-2012-season-8-episode2-recap/,2012-05-21
http://hollywoodlife.com/2012/05/27/kristen-stewart-jennifer-lawrence-feud-role/,2012-05-27
http://hollywoodlife.com/2012/06/10/tony-awards-winners-2012-list-best-musical-award-american-theatre-wing/,2012-06-10
http://hollywoodlife.com/2012/06/10/one-direction-harry-styles-fan-love-dating-concert/,2012-06-10
http://hollywoodlife.com/2012/06/15/one-direction-harry-styles-liam-tomlinson-date-pickup-line-love/,2012-06-15
http://hollywoodlife.com/2012/06/15/chris-brown-fight-bodyguard-injured-big-pat-attacked-by-friend-drake/,2012-06-15
http://hollywoodlife.com/2012/08/07/teen-mom-recap-epsiode-9-season-4-catelynn-mom-april-sobe/,2012-08-07
http://hollywoodlife.com/2012/08/11/kristen-stewart-balenciaga-florabotanica-vogue-septemeber/,2012-08-11
http://hollywoodlife.com/2012/08/17/kristen-stewart-press-affair-promoting-on-the-road-after-cheating/,2012-08-17
http://hollywoodlife.com/2012/08/18/conor-kennedy-taylor-swift-beach-kiss-holding-hands/,2012-08-18
http://hollywoodlife.com/2012/08/31/john-jules-stewart-divorce-kristen-stewart-mom-filed-parents-split/,2012-08-31
http://hollywoodlife.com/2012/09/04/kristen-stewart-british-vogue-october-2012-robert-pattinson-affair/,2012-09-04
http://hollywoodlife.com/2012/09/06/vma-red-carpet-2012-photos-mtv-video-music-awards-staples-center-pics/,2012-09-06
http://hollywoodlife.com/2012/09/08/nicole-miller-spring-2013-fashion-week-nails-tips/,2012-09-08
http://hollywoodlife.com/2012/09/11/taylor-swift-christian-siriano-spring-2013-runway-nyfw-2012-pics/,2012-09-11
http://hollywoodlife.com/2012/09/12/kourtney-kardashian-scott-disick-break-up-split-still-together-baby/,2012-09-12
http://hollywoodlife.com/2012/09/20/x-factor-auditions-2012-krysten-colon-recap-throws-fit/,2012-09-20
http://hollywoodlife.com/2012/10/11/colton-haynes-leaving-teen-wolf-season-3-reason/,2012-10-11
http://hollywoodlife.com/2012/11/01/kristen-stewart-affair-embarrassed-new-interview/,2012-11-01
http://hollywoodlife.com/2012/11/12/kristen-stewart-robert-pattinson-fans-breaking-dawn-part-2-premiere/,2012-11-12
http://hollywoodlife.com/2012/11/16/kanye-west-raps-about-kim-kardashian-rihanna-diamonds-remix/,2012-11-16
http://hollywoodlife.com/2012/11/21/thanksgiving-drink-recipes-alcohol-drinks-cocktails/,2012-11-21
http://hollywoodlife.com/2012/12/01/justin-bieber-believe-3d-movie-filming/,2012-12-01
http://hollywoodlife.com/2012/12/26/robert-pattinson-kristen-stewart-filming-new-movie-together/,2012-12-26
http://hollywoodlife.com/2013/01/23/justin-bieber-clubbing-spotted-partying-new-girlfriend/,2013-01-23
http://hollywoodlife.com/2013/02/07/american-idol-hollywood-week-solo-auditions-guys/,2013-02-07
http://hollywoodlife.com/2013/02/17/once-upon-a-time-baelfire-henry-father-season-2-episode-14/,2013-02-17
http://www.bbc.co.uk/news/uk-england-suffolk-21498345,2013-02-18
http://www.bbc.co.uk/news/world-asia-21483133,2013-02-16
http://www.bbc.co.uk/news/world-21464433,2013-02-15
http://www.bbc.co.uk/news/world-europe-21446267,2013-02-13
http://www.bbc.co.uk/news/world-asia-21438129,2013-02-13
http://www.bbc.co.uk/news/world-middle-east-21424570,2013-02-12
http://www.bbc.co.uk/news/uk-wales-politics-21401101,2013-02-10
http://www.bbc.co.uk/news/world-asia-21379192,2013-02-08
http://www.bbc.co.uk/news/world-us-canada-21389790,2013-02-08
http://www.bbc.co.uk/news/world-africa-21377325,2013-02-07
http://www.bbc.co.uk/news/world-middle-east-21325843,2013-02-04
http://www.bbc.co.uk/news/world-latin-america-18712378,2013-01-29
http://www.bbc.co.uk/news/world-europe-21210495,2013-01-26
http://www.bbc.co.uk/news/uk-wales-politics-21187053,2013-01-24
http://www.bbc.co.uk/news/uk-scotland-scotland-politics-21167573,2013-01-23
http://www.bbc.co.uk/news/world-europe-21156500,2013-01-23
http://www.bbc.co.uk/news/world-africa-21127529,2013-01-21
http://www.bbc.co.uk/news/world-africa-21119931,2013-01-21
http://www.bbc.co.uk/news/world-africa-21077137,2013-01-18
http://www.bbc.co.uk/news/uk-21055229,2013-01-17
http://www.bbc.co.uk/news/entertainment-arts-21010234,2013-01-15
http://www.bbc.co.uk/news/entertainment-arts-20931445,2013-01-10
http://www.bbc.co.uk/news/world-asia-india-20954975,2013-01-09
http://www.bbc.co.uk/news/world-asia-india-20840805,2012-12-25
http://www.bbc.co.uk/news/world-middle-east-20825820,2012-12-22
http://www.bbc.co.uk/news/world-middle-east-20730879,2012-12-19
http://www.bbc.co.uk/news/magazine-20726824,2012-12-14
http://www.bbc.co.uk/news/uk-politics-20730300,2012-12-14
http://www.bbc.co.uk/news/world-asia-20722395,2012-12-14
http://www.bbc.co.uk/news/business-20679152,2012-12-13
http://www.bbc.co.uk/news/world-middle-east-20710561,2012-12-13
http://www.bbc.co.uk/news/world-asia-20695913,2012-12-12
http://www.bbc.co.uk/news/uk-wales-20685750,2012-12-12
http://www.bbc.co.uk/news/uk-scotland-glasgow-west-20675328,2012-12-11
http://www.bbc.co.uk/news/world-europe-20558821,2012-11-30
http://www.bbc.co.uk/news/world-asia-20537419,2012-11-29
http://www.bbc.co.uk/news/world-middle-east-20493758,2012-11-26
http://www.bbc.co.uk/news/world-europe-20465189,2012-11-23
http://www.bbc.co.uk/news/world-latin-america-20457443,2012-11-22
http://www.bbc.co.uk/news/world-africa-20313298,2012-11-14
http://www.bbc.co.uk/news/uk-england-essex-20166124,2012-11-01
http://www.bbc.co.uk/news/world-us-canada-20121729,2012-10-30
http://www.bbc.co.uk/news/world-latin-america-20072231,2012-10-24
http://www.bbc.co.uk/news/world-latin-america-20039461,2012-10-23
http://www.bbc.co.uk/news/20025893,2012-10-23
http://www.bbc.co.uk/news/world-asia-china-19986964,2012-10-18
http://www.bbc.co.uk/news/world-middle-east-19986806,2012-10-18
http://www.bbc.co.uk/news/world-us-canada-19985731,2012-10-17
http://www.bbc.co.uk/news/world-africa-19903203,2012-10-10
http://www.bbc.co.uk/news/world-asia-19898774,2012-10-10
http://www.bbc.co.uk/news/world-us-canada-19874429,2012-10-09
http://www.bbc.co.uk/news/magazine-19791450,2012-10-02
http://www.bbc.co.uk/news/world-middle-east-19801884,2012-10-02
http://www.bbc.co.uk/news/world-europe-19777742,2012-09-30
http://www.bbc.co.uk/news/world-middle-east-19709969,2012-09-25
http://www.bbc.co.uk/news/uk-wales-politics-19700311,2012-09-24
http://www.bbc.co.uk/news/uk-england-london-19698184,2012-09-24
http://www.bbc.co.uk/news/world-asia-china-19693005,2012-09-23
http://www.bbc.co.uk/news/world-asia-19691512,2012-09-23
http://www.bbc.co.uk/news/world-asia-china-19658073,2012-09-20
http://www.bbc.co.uk/news/world-asia-19657940,2012-09-20
http://www.bbc.co.uk/news/world-asia-india-18621931,2012-09-15
http://www.bbc.co.uk/news/magazine-19577327,2012-09-13
http://www.bbc.co.uk/news/world-19581433,2012-09-13
http://www.bbc.co.uk/news/uk-england-manchester-19551775,2012-11-16
http://www.bbc.co.uk/news/world-africa-19551566,2012-09-10
http://www.bbc.co.uk/news/world-middle-east-19537301,2012-09-09
http://www.bbc.co.uk/news/uk-england-dorset-19520068,2012-09-07
http://www.bbc.co.uk/news/world-europe-19487321,2012-09-05
http://www.bbc.co.uk/news/uk-politics-19484126,2012-09-05
http://www.bbc.co.uk/news/business-19485047,2012-09-05
http://www.bbc.co.uk/news/world-asia-19461540,2012-09-03
http://www.bbc.co.uk/news/world-asia-china-19279384,2012-08-16
http://www.bbc.co.uk/news/world-africa-19235618,2012-08-12
http://www.bbc.co.uk/news/world-europe-19112233,2012-08-03
http://www.bbc.co.uk/news/world-asia-china-19114401,2012-08-04
http://www.bbc.co.uk/news/world-asia-china-19090251,2012-08-02
http://www.bbc.co.uk/news/world-asia-india-19059690,2012-08-01
http://www.bbc.co.uk/news/world-middle-east-19025955,2012-07-28
http://www.bbc.co.uk/news/world-africa-19010495,2012-07-27
http://www.bbc.co.uk/news/world-latin-america-18980108,2012-07-26
http://www.bbc.co.uk/news/world-asia-18897855,2012-07-19
http://www.bbc.co.uk/news/world-us-canada-18879832,2012-07-17
http://www.bbc.co.uk/news/world-africa-18838990,2012-07-18
http://www.bbc.co.uk/news/technology-18825742,2012-07-13
http://www.bbc.co.uk/news/uk-18831826,2012-07-13
http://www.bbc.co.uk/news/world-asia-china-18792556,2012-07-11
http://www.bbc.co.uk/news/uk-scotland-scotland-business-18767438,2012-07-09
http://www.bbc.co.uk/news/uk-politics-18759639,2012-07-10
http://www.bbc.co.uk/nature/17831335,2012-04-27
http://www.bbc.co.uk/news/uk-england-kent-18705268,2012-07-04
http://www.bbc.co.uk/news/world-asia-18691686,2012-07-03
http://www.bbc.co.uk/news/uk-england-tees-18605970,2012-06-29
http://www.bbc.co.uk/news/business-18575487,2012-06-25
http://www.bbc.co.uk/news/world-middle-east-18574738,2012-06-24
http://www.bbc.co.uk/news/world-middle-east-18510385,2012-06-19
http://www.bbc.co.uk/news/world-asia-china-18501298,2012-06-19
http://www.bbc.co.uk/news/world-middle-east-18483065,2012-06-18
http://www.bbc.co.uk/news/world-asia-china-18490549,2012-06-18
http://www.bbc.co.uk/news/world-18441517,2012-06-14
http://insidetheframe.blogspot.com/2009/07/teaching-torture-with-tolerant-teach.html,2009-07-16
http://cuddlycurtis.blogspot.com/2012/12/johnny-head-bonk.html,2012-12-07
http://monstersandmore.blogspot.com/2008/10/month-of-halloween-day-11.html,2008-10-11
http://mariananderson.blogspot.com/2009/08/first-day-of-school.html,2009-08-25
http://lolacarey.blogspot.com/2012/05/miss-neems-waits-to-go-out-on-balcony.html,2012-05-12
http://raydillon.blogspot.com/2011/10/my-mad-scientist-art-turned-into-jack-o.html,2011-10-04
http://susanzplace.blogspot.com/2012/08/a-love-note-from-jesus.html,2012-08-16
http://mikelongworth.blogspot.com/2011/02/update-on-lucy.html,2011-02-09
http://mendozas-life-simply-put.blogspot.com/2013/02/valentines-day-in-transit-to-europe.html,2013-02-14
http://becauseofbernice.blogspot.com/2011/07/out-of-touch.html,2011-07-26
http://dickinass.blogspot.com/2013/01/gay.html,2013-01-05
http://vivexperiment.blogspot.com/2012/12/why-is-north-east-part-of-india.html,2012-12-24
http://dipersiafamily.blogspot.com/2010/12/thanksgiving-with-family.html,2010-12-08
http://didhejustsaythat.blogspot.com/2010/11/chad-dukes-redskins-rant-on-1067-fan.html,2010-11-19
http://jaredpetersonfamily.blogspot.com/2011/04/my-new-toy.html,2011-04-15
http://jottinmama.blogspot.com/2012/06/as-im-sitting-here.html,2012-06-05
http://tkradtke.blogspot.com/2013/01/christmas-morning.html,2013-01-17
http://mikesutfin.blogspot.com/2012/10/madbattleman-cobalt-edition-artist.html,2012-10-22
http://globalgroovers.blogspot.com/2013/01/if-you-like-benga-from-kenya-this-here.html,2013-01-26
http://22tooyou.blogspot.com/2008/09/old-lady-and-cat.html,2008-09-07
http://graneldathudpucker.blogspot.com/2012/11/today-we-had-chilly-and-i-dont-mean.html,2012-11-09
http://apennyinthewell.blogspot.com/2013/02/penny-thoughts-13the-paperboy-2012.html,2013-02-06
http://pms136.blogspot.com/2006/02/emperors-new-clothes.html,2006-02-13
http://jackfruittalks.blogspot.com/2009/10/youth-in-indian-government.html,2009-10-13
http://clubnarwhal.blogspot.com/2013/01/how-to-deal-with-failure-6-tips.html,2013-01-23
http://chongkarleen.blogspot.com/2012/10/the-lazy-bone-has-struck-once-again.html,2012-10-04
http://svdrone.blogspot.com/2013/02/red-sky-at-night.html,2013-02-07
http://sunshynem.blogspot.com/2008/11/where-did-year-go.html,2008-11-30
http://doublehawkmusic.blogspot.com/2010/12/suddenly-yours-allstar-weekend.html,2010-12-24
http://pequenaorquidea.blogspot.com/2010/03/inexperienced.html,2010-03-26
http://iwilltraveltheworldinacoveredwagon.blogspot.com/2011/01/blog-post.html,2011-01-18
http://meganshelby.blogspot.com/2011/03/fernandos-birthday.html,2011-03-15
http://endstationtheatre.blogspot.com/2011/12/endstation-happy-new-year.html,2011-12-31
http://mabzchina.blogspot.com/2009/06/dong-wensheng-another-changzhou-schmo.html,2009-06-14
http://lilyandolivia.blogspot.com/2011/06/blog-post.html,2011-06-27
http://missmelanoma.blogspot.com/2012/08/sacred-by-suzanne-falter-barns.html,2012-08-03
http://mandatorychaos.blogspot.com/2010/04/digital-suicide.html,2010-04-13
http://headlost.blogspot.com/2010/01/good-morning-people-you-wont-believe.html,2010-01-13
http://deckerdayz.blogspot.com/2010/07/finding-sleep.html,2010-07-13
http://risiblepeople.blogspot.com/2009/10/wallowing.html,2009-10-23
http://claarsweetnothings.blogspot.com/2012/01/christmasfinally.html,2012-01-23
http://overheardinpdx.blogspot.com/2011/07/james-joyce.html,2011-07-12
http://reidnetjournal.blogspot.com/2012/08/tales-of-punexpected.html,2012-08-10
http://daveyee.blogspot.com/2012/08/random-drawings.html,2012-08-04
http://tblads.blogspot.com/2012/06/when-i-write-my-book.html,2012-06-10
http://chloe-sundaymorning.blogspot.com/2010/01/perceiving-world-in-your-eye.html,2010-01-07
http://starteacher.blogspot.com/2008/05/today-is-tenth.html,2008-05-10
http://createwithalan.blogspot.com/2013/01/3150-plan-plan-plan-some-more-then-do.html,2013-01-28
http://patriciacsh.blogspot.com/2011/03/at-first-i-feel-that-my-day-will-turn.html,2011-03-14
http://chuaspeaks.blogspot.com/2010/03/prometheus.html,2010-03-02
http://michellecarlyle.blogspot.com/2011/08/rulebreakers-has-been-released.html,2011-08-15
http://bagmanslogorrhea.blogspot.com/2012/09/friday-shootout-weather.html,2012-09-15
http://wizards-keep.blogspot.com/2013/02/sci-fi-weekender.html,2013-02-13
http://mohanlalhits.blogspot.com/2010/08/shikkaar-ready-for-this-onam-mohanla-l.html,2010-08-09
http://brittanyvsutah.blogspot.com/2010/06/just-happy.html,2010-06-16
http://shortymethod.blogspot.com/2009/10/ten.html,2009-10-08
http://piplani.blogspot.com/2011/03/sehwag-needs-to-do-it-for-delhi.html,2011-03-08
http://wolvnewsfeed.blogspot.com/2009/04/newsfeed-413.html,2009-04-16
http://myworld-jack.blogspot.com/2011/10/super-cute-alert.html,2011-10-09
http://theloveofgodismadness.blogspot.com/2011/02/problem-with.html,2011-02-22
http://unsouthernbelle.blogspot.com/2010/09/readjusting-to-life.html,2010-09-03
http://gantpants.blogspot.com/2011/07/postcards.html,2011-07-27
http://shabbyangel-angel.blogspot.com/2009/07/hello-all-smillie-hope-i-find-you-all.html,2009-07-05
http://aadha.blogspot.com/2012/02/almost.html,2012-02-20
http://leilanibascom.blogspot.com/2011/10/plant-needs-mother.html,2011-10-19
http://bignose-fatlips.blogspot.com/2009/12/mmmm.html,2009-12-22
http://wehavecometodragdays.blogspot.com/2010/11/ten-decisions-shape-your-life-youll-be.html,2010-11-20
http://outofdableu.blogspot.com/2011/03/flock.html,2011-03-10
http://outofdableu.blogspot.com/2010/06/marscapone.html,2010-06-23
http://friendlyblackandwhitedog.blogspot.com/2013/01/percy-and-loop-of-eternity.html,2013-01-03
http://you-live-where.blogspot.com/2010/05/c-is-for-cruise-ship.html,2010-05-12
http://dreamingofbeaches.blogspot.com/2010/12/hair-month-two.html,2010-12-23
http://missknitsetsy.blogspot.com/2012/10/spooky-chocolate-haunted-house-entry.html,2012-10-15
http://vigbert.blogspot.com/2008/08/sundaram.html,2008-08-31
http://painfullyfacingreality.blogspot.com/2009/09/failure-vs-failing.html,2009-09-10
http://fawablog.blogspot.com/2011/10/witch-preview.html,2011-10-18
http://edwardarcane.blogspot.com/2010/10/where-you-going-there-little-fellow.html,2010-10-25
http://vettikathai.blogspot.com/2009/10/in-nutshell.html,2009-10-30
http://mishaow.blogspot.com/2009/07/work.html,2009-07-13
http://isolated-universe.blogspot.com/2012/07/hey-jude.html,2012-07-02
http://hollandtunnel.blogspot.com/2009/11/decade-of-layoffs-at-aol-boo-running.html,2009-11-10
http://andyandkathryn.blogspot.com/2011/09/go-utes.html,2011-09-18
http://ferryboats.blogspot.com/2010/04/ohhh-work-bummer.html,2010-04-06
http://goodfwords.blogspot.com/2011/09/fabulous-37.html,2011-09-01
http://loveandpromise.blogspot.com/2008/06/janice-my-first-malaysia-concert-2008.html,2008-06-25
http://doozerdanza.blogspot.com/2012/09/miles-turns-one.html,2012-09-19
http://kkdieringer.blogspot.com/2012/03/18-month-baby-boy-and-24-week-baby-girl.html,2012-03-17
http://thosevoices.blogspot.com/2010/09/and-magic-begins.html,2010-09-30
http://supertaipomi.blogspot.com/2011/02/american-idol-2011.html,2011-02-03
http://criticatwork.blogspot.com/2010/01/bridge-of-contention.html,2010-01-02
http://www.jackiekhoh.com/2012/03/beware-of-lynass-effect.html,2012-03-05
http://busanmike.blogspot.com/2011/10/33.html,2011-10-23
http://thebellsrock.blogspot.com/2012/10/pics-of-faves_6.html,2012-10-06
http://neens.blogspot.com/2010/02/proverb-day.html,2010-02-25
http://august2002.blogspot.com/2010/12/christmas-tour-2010.html,2010-12-28
http://chloe-sundaymorning.blogspot.com/2009/12/darren-shan.html,2009-12-05
http://jcoastie.blogspot.com/2009/05/couple-before-birth.html,2009-05-12
http://wolfleyhowl.blogspot.com/2010/06/baseball-dave.html,2010-06-24
http://solomonspot.blogspot.com/2012/02/happy-valentines-day.html,2012-02-13
http://trashaudio.blogspot.com/2010/04/saturday-may-1st-mayday-mayhem.html,2010-04-30
http://www.cnn.com/2011/09/29/showbiz/scarlett-johansson-photos/index.html,2011-09-29
http://www.cnn.com/2011/09/29/showbiz/t-i--release/index.html,2011-09-29
http://www.cnn.com/2011/09/26/world/asia/afghanistan-assassination/index.html,2011-09-26
http://www.cnn.com/2011/09/21/world/un-general-assembly/index.html,2011-09-22
http://www.cnn.com/2011/09/19/world/asia/india-earthquake/index.html,2011-09-19
http://www.cnn.com/2011/09/19/world/asia/china-north-korea-talks/index.html,2011-09-19
http://www.cnn.com/2011/10/31/world/meast/unesco-palestinian-membership/index.html,2011-11-01
http://www.cnn.com/2011/10/30/world/africa/somalia-us-bomber/index.html,2011-10-30
http://www.cnn.com/2011/10/30/world/asia/pakistan-drone-attack/index.html,2011-10-30
http://www.cnn.com/2011/10/28/living/ways-to-look-better-is/index.html,2011-10-28
http://www.cnn.com/2011/10/25/politics/obama-economy-action/index.html,2011-10-25
http://www.cnn.com/2011/10/19/politics/truth-squad-perry-tarp/index.html,2011-10-19
http://www.cnn.com/2011/10/13/us/cnnheroes-millet-top10/index.html,2011-10-13
http://www.cnn.com/2011/10/13/tech/innovation/pavegen-kinetic-pavements/index.html,2011-10-13
http://www.cnn.com/2011/10/10/world/meast/syria-unrest/index.html,2011-10-10
http://www.cnn.com/2011/10/07/world/europe/russia-dima-and-vova/index.html,2011-10-07
http://www.cnn.com/2011/10/06/studentnews/sn-newsquiz/index.html,2011-10-06
http://www.cnn.com/2011/10/05/opinion/rushkoff-occupy-wall-street/index.html,2011-10-05
http://www.cnn.com/2011/10/23/tech/innovation/foldit-game-science-poptech/index.html,2011-11-02
http://www.cnn.com/2011/11/01/health/multiple-pregnancies-mother/index.html,2011-11-01
http://www.cnn.com/2012/03/28/tech/social-media/facebook-enemies/index.html,2012-03-28
http://www.cnn.com/2012/03/20/world/asia/india-crash/index.html,2012-03-20
http://www.cnn.com/2012/03/14/justice/illinois-blagojevich-sentence/index.html,2012-03-14
http://www.cnn.com/2012/03/14/world/asia/azerbaijan-spy-arrests/index.html,2012-03-14
http://www.cnn.com/2012/03/11/world/europe/italy-nigeria-hostages-killed/index.html,2012-03-11
http://www.cnn.com/2012/04/28/politics/panetta-bin-laden/index.html,2012-04-28
http://www.cnn.com/2012/04/26/politics/john-edwards-trial/index.html,2012-04-27
http://www.cnn.com/2012/04/26/world/europe/uk-madeleine-mccann/index.html,2012-04-26
http://www.cnn.com/2012/04/24/showbiz/tv/bill-maher-hbo-renewal-ew/index.html,2012-04-25
http://www.cnn.com/2012/04/22/world/europe/france-election/index.html,2012-04-23
http://www.cnn.com/2012/04/16/tech/mobile/samsung-next-galaxy-phone/index.html,2012-04-16
http://www.cnn.com/2012/04/06/us/gallery-jet-crash/index.html,2012-04-06
http://www.cnn.com/2012/04/02/election/2012/gop-gender-gap/index.html,2012-04-02
http://www.cnn.com/2012/05/28/world/asia/afghanistan-isaf-aircraft/index.html,2012-05-28
http://www.cnn.com/2012/05/25/world/asia/new-zealand-ship-disaster-convictions/index.html,2012-05-25
http://www.cnn.com/2012/05/24/politics/obama-twitter/index.html,2012-05-24
http://www.cnn.com/2012/05/24/justice/north-carolina-edwards-trial/index.html,2012-05-24
http://www.cnn.com/2012/05/22/opinion/schneider-naga-egypt/index.html,2012-05-22
http://www.cnn.com/2012/05/16/us/laser-faa/index.html,2012-05-16
http://www.cnn.com/2012/05/08/opinion/maguire-maurice-sendak/index.html,2012-05-09
http://www.cnn.com/2012/05/04/politics/obama-student-loans/index.html,2012-05-04
http://www.cnn.com/2012/05/03/politics/noaa-ad-pulled/index.html,2012-05-03
http://www.cnn.com/2012/05/03/opinion/brooks-bridge-homegrown-terrorists/index.html,2012-05-03
http://www.cnn.com/2012/05/02/justice/georgia-hustler-lawsuit/index.html,2012-05-02
http://www.cnn.com/2012/06/29/tech/social-media/tech-fitness-irpt/index.html,2012-06-29
http://www.cnn.com/2012/06/26/tech/social-media/facebook-site-privacy-mistakes/index.html,2012-06-26
http://www.cnn.com/2012/06/19/health/south-africa-new-skin/index.html,2012-06-19
http://www.cnn.com/2012/06/15/opinion/rio-20-cousteau-opinion/index.html,2012-06-15
http://www.cnn.com/2012/05/02/world/europe/greece-papathanasopoulou-family/index.html,2012-06-13
http://www.cnn.com/2012/06/12/world/africa/kenya-somalia/index.html,2012-06-12
http://www.cnn.com/2012/06/08/justice/california-bart-shooting/index.html,2012-06-09
http://www.cnn.com/2012/06/08/health/e-coli-outbreak/index.html,2012-06-08
http://www.cnn.com/2012/06/07/world/africa/nigeria-plane-crash-lawsuit/index.html,2012-06-08
http://www.cnn.com/2012/06/04/justice/pennsylvania-sandusky-trial/index.html,2012-06-04
http://www.cnn.com/2012/06/03/world/asia/pakistan-drone-attack/index.html,2012-06-04
http://www.cnn.com/2012/07/31/health/the-ebola-outbreak/index.html,2012-08-03
http://www.cnn.com/2012/07/25/world/americas/dominican-republic-abortion-teen/index.html,2012-07-25
http://www.cnn.com/2012/07/17/opinion/zelizer-labor-democrats/index.html,2012-07-17
http://www.cnn.com/2012/07/11/politics/health-care-fatigue/index.html,2012-07-12
http://www.cnn.com/2012/07/12/world/meast/israel-gaza-strike/index.html,2012-07-12
http://www.cnn.com/2012/07/11/health/diet-fitness/quitting-smoking-weight-gain/index.html,2012-07-11
http://www.cnn.com/2012/07/05/world/americas/argentina-baby-theft-trial/index.html,2012-07-10
http://www.cnn.com/2012/07/05/showbiz/music/blues-singer-rita-chiarelli/index.html,2012-07-05
http://www.cnn.com/2012/08/30/us/florida-teen-fake-doctor/index.html,2012-08-30
http://www.cnn.com/2012/08/30/justice/texas-fort-hood-trial/index.html,2012-08-30
http://www.cnn.com/2012/08/29/politics/fact-check-government-assistance/index.html,2012-08-30
http://www.cnn.com/2012/08/29/living/living-happily-with-less/index.html,2012-08-30
http://www.cnn.com/2012/08/22/politics/convention-absence/index.html,2012-08-23
http://www.cnn.com/2012/08/22/politics/akin-controversy/index.html,2012-08-22
http://www.cnn.com/2012/08/20/world/asia/afghanistan-unrest/index.html,2012-08-21
http://www.cnn.com/2012/08/09/justice/wisconsin-temple-shooting/index.html,2012-08-10
http://www.cnn.com/2012/08/07/us/wisconsin-shooting-victims/index.html,2012-08-07
http://www.cnn.com/2012/08/03/showbiz/music/total-recall-review-charity/index.html,2012-08-04
http://www.cnn.com/2012/09/30/opinion/chang-chinese-factory-workers/index.html,2012-10-01
http://www.cnn.com/2012/09/30/world/europe/ukraine-tymoshenko-video/index.html,2012-09-30
http://www.cnn.com/2012/09/26/tech/brazil-google/index.html,2012-09-26
http://www.cnn.com/2012/09/16/world/africa/julius-malema-profile/index.html,2012-09-26
http://www.cnn.com/2012/01/31/world/meast/syria-unrest/index.html,2012-09-25
http://www.cnn.com/2012/09/18/studentnews/sn-transcript-wed/index.html,2012-09-18
http://www.cnn.com/2012/09/15/world/asia/solomons-royals-photo-controversy/index.html,2012-09-15
http://www.cnn.com/2012/06/30/world/asia/hong-kong-china-anniversary/index.html,2012-09-14
http://www.cnn.com/2012/09/12/us/new-york/index.html,2012-09-13
http://www.cnn.com/2012/09/11/us/georgia-soldiers-plot/index.html,2012-09-11
http://www.cnn.com/2012/09/11/us/september-11-memorials-gallery/index.html,2012-09-11
http://www.cnn.com/2012/09/10/world/asia/india-airport-primate-smuggling/index.html,2012-09-10
http://www.cnn.com/2012/09/05/us/arizona-immigration-law/index.html,2012-09-06
http://www.cnn.com/2012/09/04/politics/michelle-obama-speech/index.html,2012-09-05
http://www.cnn.com/2012/10/28/world/europe/uk-savile-investigation/index.html,2012-10-28
http://www.cnn.com/2012/10/28/world/americas/canada-earthquake/index.html,2012-10-28
http://www.cnn.com/2012/10/17/world/gadhafi-death-report/index.html,2012-10-19
http://www.cnn.com/2012/10/19/opinion/louis-al-smith-dinner/index.html,2012-10-19
http://www.cnn.com/2012/10/19/living/oprah-rules-after-35/index.html,2012-10-19
http://www.cnn.com/2012/10/18/world/americas/colombia-farc-talks/index.html,2012-10-18
http://www.cnn.com/2012/10/12/showbiz/movies/e-t-30th-anniversary/index.html,2012-10-15
http://www.cnn.com/2012/10/12/world/europe/norway-nobel-peace-prize/index.html,2012-10-12
http://www.cnn.com/2012/10/09/living/royce-white-anxiety/index.html,2012-10-09
http://www.cnn.com/2012/10/09/health/psychiatry-professional-suicide/index.html,2012-10-09
http://www.cnn.com/2012/10/04/us/dinosaur-discovery/index.html,2012-10-04
http://www.cnn.com/2012/10/02/politics/debate-moments-that-mattered/index.html,2012-10-03
http://www.cnn.com/2012/10/01/opinion/frum-10-questions-for-obama/index.html,2012-10-01
http://pinterest.com/pin/231935449532012203/,2013-02-18
http://pinterest.com/pin/198721402279827843/,2013-02-18
http://pinterest.com/pin/103371753919526180/,2013-02-19
http://pinterest.com/pin/158400111866123082/,2013-02-19
http://pinterest.com/pin/122089839870542957/,2013-02-19
http://pinterest.com/pin/570338740279942989/,2013-02-19
http://pinterest.com/pin/570338740279942969/,2013-02-19
http://pinterest.com/pin/73816881364700906/,2013-02-19
http://pinterest.com/pin/466896686338830512/,2013-02-17
http://pinterest.com/pin/19069998394406026/,2013-02-07
http://pinterest.com/pin/29625310021120870/,2013-02-19
http://pinterest.com/pin/29625310021109407/,2013-02-17
http://pinterest.com/pin/60235713738175599/,2013-02-15
http://pinterest.com/pin/550565123166085318/,2013-02-18
http://pinterest.com/pin/471048442245019102/,2012-11-19
http://pinterest.com/pin/102527328989134187/,2013-02-19
http://pinterest.com/pin/249105423111145463/,2013-02-18
http://pinterest.com/pin/20407004533639071/,2013-02-18
http://pinterest.com/pin/273804852317433642/,2013-02-17
http://pinterest.com/pin/3166662210262015/,2013-02-10
http://pinterest.com/pin/269441990178356504/,2013-02-18
http://pinterest.com/pin/57843176436227565/,2013-02-15
http://pinterest.com/pin/234679830554719816/,2013-02-18
http://pinterest.com/pin/10555380348973730/,2013-02-18
http://pinterest.com/pin/453596993689238696/,2013-02-12
http://pinterest.com/pin/173881235585274124/,2013-02-17
http://pinterest.com/pin/75224256248133498/,2013-02-16
http://pinterest.com/pin/164311086376906703/,2013-02-17
http://pinterest.com/pin/392165080022137550/,2013-02-19
http://pinterest.com/pin/128704501822705772/,2012-12-02
http://pinterest.com/pin/20688479510455373/,2013-02-18
http://pinterest.com/pin/257971884877555717/,2013-02-19
http://pinterest.com/pin/85075880433092177/,2013-02-19
http://pinterest.com/pin/160440805447429222/,2013-02-19
http://pinterest.com/pin/168322104795023509/,2013-02-11
http://pinterest.com/pin/419397784018939988/,2013-02-19
http://pinterest.com/pin/489344315731420159/,2013-02-12
http://pinterest.com/pin/198721402279777570/,2013-02-10
http://pinterest.com/pin/279997301805128818/,2013-02-19
http://pinterest.com/pin/13229392627854563/,2013-02-19
http://pinterest.com/pin/188236459397298307/,2013-02-09
http://pinterest.com/pin/18647785929241873/,2013-02-17
http://pinterest.com/pin/123919427219080746/,2013-02-19
http://pinterest.com/pin/35888128253029220/,2013-02-16
http://pinterest.com/pin/106819822383962275/,2013-02-18
http://pinterest.com/pin/106819822383947884/,2013-02-17
http://pinterest.com/pin/62135669830927035/,2013-02-14
http://pinterest.com/pin/51369251971825994/,2013-02-18
http://pinterest.com/pin/182818066095574240/,2013-02-11
http://pinterest.com/pin/198721402279834306/,2013-02-19
http://pinterest.com/pin/245094404692949700/,2013-02-17
http://pinterest.com/pin/197665871117425816/,2013-02-19
http://pinterest.com/pin/29203097556035537/,2013-02-10
http://pinterest.com/pin/14777504999471049/,2013-02-02
http://pinterest.com/pin/274015958550059478/,2013-02-18
http://pinterest.com/pin/90072061269668500/,2013-02-17
http://pinterest.com/pin/274508539759288269/,2013-02-19
http://pinterest.com/pin/224546731393212588/,2013-02-19
http://pinterest.com/pin/159033430563792930/,2013-02-19
http://pinterest.com/pin/159033430563792735/,2013-02-19
http://pinterest.com/pin/219409813068002677/,2013-01-28
http://pinterest.com/pin/142918988146948979/,2013-02-17
http://pinterest.com/pin/135319163775546245/,2012-12-25
http://pinterest.com/pin/245235142181490684/,2013-02-18
http://pinterest.com/pin/76983474852778075/,2013-02-15
http://pinterest.com/pin/57843176436232707/,2013-02-16
http://pinterest.com/pin/209347082650923691/,2013-02-19
http://pinterest.com/pin/43136108903172214/,2013-02-18
http://pinterest.com/pin/453596993689238696/,2013-02-12
http://pinterest.com/pin/21251429463777747/,2013-02-19
http://pinterest.com/pin/200832464605226980/,2013-02-17
http://pinterest.com/pin/257127459947355959/,2013-02-19
http://pinterest.com/pin/94223817175724406/,2013-01-05
http://pinterest.com/pin/133419207682949107/,2013-02-19
http://pinterest.com/pin/171699804515624960/,2013-02-18
http://pinterest.com/pin/84935142944766597/,2013-02-17
http://pinterest.com/pin/107382772337288113/,2013-02-01
http://pinterest.com/pin/166985098655704167/,2013-02-19
http://pinterest.com/pin/283093526548880562/,2013-02-04
http://pinterest.com/pin/36310340718178190/,2013-02-19
http://pinterest.com/pin/255508978831176335/,2013-02-11
http://pinterest.com/pin/249035054366957079/,2013-02-17
http://pinterest.com/pin/337558934540261087/,2013-02-15
http://pinterest.com/pin/131589620334510638/,2013-02-19
http://pinterest.com/pin/276830708317101199/,2013-02-17
http://pinterest.com/pin/24910604161241427/,2013-02-18
http://pinterest.com/pin/203858320604839856/,2013-02-11
http://pinterest.com/pin/326581410448540919/,2013-02-08
http://pinterest.com/pin/26247610300602613/,2013-02-18
http://pinterest.com/pin/58124651413024577/,2013-02-18
http://pinterest.com/pin/110760472057926648/,2013-02-15
http://pinterest.com/pin/269230883946097321/,2013-02-19
http://pinterest.com/pin/184225440979358666/,2013-02-14
http://pinterest.com/pin/129478558009055941/,2013-02-19
http://pinterest.com/pin/294000681894177899/,2013-01-17
http://pinterest.com/pin/171559067027631295/,2013-02-19
http://pinterest.com/pin/34269647136684089/,2013-02-08
http://pinterest.com/pin/106890191128383394/,2013-02-18
http://pinterest.com/pin/77053843596744735/,2013-01-21
http://pinterest.com/pin/186688347025590540/,2013-02-14
http://keyanon.tumblr.com/post/43433347768,2013-02-18
http://keyanon.tumblr.com/post/43427686827,2013-02-18
http://truly-wonshik.tumblr.com/post/43478194675,2013-02-19
http://pinkysworn.tumblr.com/post/35185615105,2012-11-06
http://zicoxambush.tumblr.com/post/43501340560,2013-02-19
http://nl-lkim.tumblr.com/post/43500939732,2013-02-19
http://cyrusassists.tumblr.com/post/43501319716,2013-02-19
http://quiquelarraondo.tumblr.com/post/43484220123,2013-02-19
http://gingerslovetea.tumblr.com/post/43162002225,2013-02-15
http://jiyong-ch.tumblr.com/post/43486938937,2013-02-19
http://cliquemercy.tumblr.com/post/43477032132,2013-02-19
http://woojihosi.tumblr.com/post/43499711369,2013-02-19
http://xdannisaur.tumblr.com/post/42264854258,2013-02-04
http://nuancesandanomalies.tumblr.com/post/43472539799,2013-02-18
http://myownjukebox.tumblr.com/post/43250207086,2013-02-16
http://katnissfrickinpond.tumblr.com/post/43480710402,2013-02-19
http://n-lnc.tumblr.com/post/43478520362,2013-02-19
http://toinfinityandbeyondx2.tumblr.com/post/43501166271,2013-02-19
http://all--tangerine.tumblr.com/post/43093475565,2013-02-14
http://mystonerlife.tumblr.com/post/43453469289,2013-02-18
http://molliemarvell.tumblr.com/post/43487842414,2013-02-19
http://chanandlerbang.tumblr.com/post/43458284337,2013-02-18
http://pessimisticlyricist.tumblr.com/post/43379975901,2013-02-18
http://owner-byunghee.tumblr.com/post/43451843259,2013-02-18
http://harmoniousfive.tumblr.com/post/43453676195,2013-02-18
http://owner-byunghee.tumblr.com/post/43451644733,2013-02-18
http://salvadordalidomenech.tumblr.com/post/43443313571,2013-02-18
http://rpmakeovers.tumblr.com/post/43448067082,2013-02-18
http://lord-sami-malik.tumblr.com/post/43502789043,2013-02-19
http://365-photos-of-2013.tumblr.com/post/42364270340,2013-02-05
http://yourimperfectangel.tumblr.com/post/43490783951,2013-02-19
http://emmaakristine.tumblr.com/post/43484075608,2013-02-19
http://thatoverwhelmingfeeling.tumblr.com/post/43429277771,2013-02-18
http://createdbymenperfectedbywomen.tumblr.com/post/43450699786,2013-02-18
http://createdbymenperfectedbywomen.tumblr.com/post/43445790392,2013-02-18
http://truly-wonshik.tumblr.com/post/43441199333,2013-02-18
http://pll-addiction.tumblr.com/post/43427061667,2013-02-18
http://headlessfreak.tumblr.com/post/42323786925,2013-02-04
http://headlessfreak.tumblr.com/post/41689117471,2013-01-28
http://guess-who-gives-a-fuck.tumblr.com/post/43503017792,2013-02-19
http://small-in-world.tumblr.com/post/43494740436,2013-02-19
http://believe-bro.tumblr.com/post/43499734958,2013-02-19
http://fckit-im-young.tumblr.com/post/43498195394,2013-02-19
http://karmasareality.tumblr.com/post/43488133861,2013-02-19
http://nicolaskarnopp.tumblr.com/post/43496969889,2013-02-19
http://clairecat000.tumblr.com/post/35482156526,2012-11-11
http://spaceghostoakland.tumblr.com/post/42247705865,2013-02-03
http://lizzyloveuboi.tumblr.com/post/42466362943,2013-02-06
http://maferhohagen.tumblr.com/post/43486014855,2013-02-19
http://ifeelsofuckingdead.tumblr.com/post/43485412657,2013-02-19
http://welcometobelievecity.tumblr.com/post/43485517824,2013-02-19
http://ilearnitravelilive.tumblr.com/post/23357994485,2012-05-19
http://maryshaww.tumblr.com/post/43491773566,2013-02-19
http://ayoushe.tumblr.com/post/43338365443,2013-02-17
http://freestyleisfreedom.tumblr.com/post/43501660094,2013-02-19
http://designmyday.tumblr.com/post/43476618783,2013-02-19
http://kindeedoll.tumblr.com/post/43497868144,2013-02-19
http://thapirate.tumblr.com/post/43379760846,2013-02-17
http://asimplisticmind.tumblr.com/post/43489085286,2013-02-19
http://blossomingparadox.tumblr.com/post/41724440742,2013-01-28
http://dkleinz.tumblr.com/post/43456714402,2013-02-18
http://taehalynn.tumblr.com/post/43463581832,2013-02-18
http://tylerrayle.tumblr.com/post/43457141705,2013-02-18
http://ledersgymnopedie.tumblr.com/post/43481397120,2013-02-19
http://jamesedward.tumblr.com/post/43374087208,2013-02-18
http://diywalker.tumblr.com/post/43488008205,2013-02-19
http://misbit.tumblr.com/post/43411703972,2013-02-18
http://foxyfoxy90.tumblr.com/post/38759563519,2012-12-24
http://alexandraaboeriuxoxo.tumblr.com/post/43447560688,2013-02-18
http://andyrewhan.tumblr.com/post/43474197638,2013-02-19
http://neverr-l00k-backk.tumblr.com/post/43498479692,2013-02-19
http://imjustkath.tumblr.com/post/43440925091,2013-02-18
http://close3nemies.tumblr.com/post/43342354684,2013-02-17
http://gon11.tumblr.com/post/43495807270,2013-02-19
http://blindmusicofficial.tumblr.com/post/43435698313,2013-02-18
http://ass-phemy.tumblr.com/post/43453531731,2013-02-18
http://siete-speciale-voi-siete-bello.tumblr.com/post/43432410386,2013-02-18
http://whorezrus.tumblr.com/post/39423314643,2013-01-02
http://atreewithoutfruit.tumblr.com/post/43425298463,2013-02-18
http://architectpearls.tumblr.com/post/43503713278,2013-02-19
http://djemrahhappy.tumblr.com/post/43493389284,2013-02-19
http://alikeinonewaydifferentinanother.tumblr.com/post/43283912534,2013-02-16
http://error-not-found-toyou.tumblr.com/post/43491340517,2013-02-19
http://un-original-twat.tumblr.com/post/43485263707,2013-02-19
http://tzelakos.tumblr.com/post/43478821476,2013-02-19
http://waffledolly.tumblr.com/post/43439051303,2013-02-18
http://dynah94400rmston99.tumblr.com/post/43481012348,2013-02-19
http://pta-scandal.tumblr.com/post/41359082337,2013-01-24
http://yan1869winhowe81.tumblr.com/post/43479823428,2013-02-19
http://bling-blingdreamgirl.tumblr.com/post/43350465787,2013-02-17
http://c-ocaineblues.tumblr.com/post/43487584102,2013-02-19
http://findthebeautyin--everything.tumblr.com/post/43461140941,2013-02-18
http://skinnybutterflies.tumblr.com/post/43420183481,2013-02-18
http://schaedtlerphoto.tumblr.com/post/43427224574,2013-02-18
http://klaidak.tumblr.com/post/43493179582,2013-02-19
http://brendafallet.tumblr.com/post/42846373448,2013-02-11
http://egoistwallflower.tumblr.com/post/43455863358,2013-02-18
http://zaynossao.tumblr.com/post/43247574397,2013-02-16
http://feelingsandeverything.tumblr.com/post/23776166679,2012-05-25
http://spiky-d.tumblr.com/post/43481359465,2013-02-19
http://bowingdown.wordpress.com/2006/05/21/am-i-a-baptist-you-decide/#comment-129,2006-05-24
http://bicyclemind.it/2013/02/14/scida-un-itunes-per-il-kindle/,2013-02-14
http://macnewbie.wordpress.com/2006/05/20/jungle-disk/#comment-950,2006-07-02
http://sabul.wordpress.com/2007/09/02/video-3gp-diair-terjun-bukit-tupah/,2007-09-02
http://biosingularity.com/2012/07/24/aging-heart-cells-rejuvenated-by-modified-stem-cells/,2012-07-24
http://javieraroche.com/2012/06/30/flash-moviles-android/,2012-06-30
http://mactiste.wordpress.com/2006/09/12/fira-i-festes-gandia-2006/#comment-1142,2006-09-27
http://bucknakedbison.wordpress.com/2006/10/23/ken-levinson-liar-thinks-were-idiots/,2006-10-23
http://fraglesi.wordpress.com/2006/11/29/krol-i-blazen/#comment-3975,2006-11-29
http://ecologicalnz.wordpress.com/2012/06/13/nz-robins-lose-fear-of-predators/,2012-06-13
http://tvmundu.wordpress.com/2008/04/16/sequestramos-augusto-cesar/,2008-04-16
http://kulturrevolution.wordpress.com/2008/09/10/ola-rapace-sagar-det-planekonomiska-filmstodet/,2008-09-10
http://parttimeotaku.wordpress.com/2006/12/30/2006-a-year-end-retrospective/,2006-12-30
http://prospectinsider.wordpress.com/2007/01/18/2007-prospect-rankings-31-40/#comment-14287,2007-01-30
http://hotvnews.wordpress.com/2008/11/24/for-your-consideration-the-dark-knight/,2008-11-24
http://arsenalnews.wordpress.com/2007/03/30/usual-blog-a-little-bit-of-detail-on-jurgen-macho/#comment-1542,2007-03-30
http://atarashigames.wordpress.com/2011/12/17/904/,2011-12-17
http://49ersnews.wordpress.com/2007/08/27/just-start-staley-already/,2007-08-27
http://blogs4brownback.wordpress.com/2007/05/18/heliocentrism-is-an-atheist-doctrine/#comment-84929,2011-10-06
http://handmadelove.wordpress.com/2007/06/10/a-little-longer/,2007-06-09
http://hotvnews.wordpress.com/2008/11/28/anatomia-de-grey-v-review-dream-a-little-dream-of-me-part-1-2/,2008-11-28
http://bicyclemind.it/2013/02/20/e-non-alzare-la-voce-sono-tuo-padre/,2013-02-20
http://feedproxy.google.com/~r/prettymuchamazing/~3/0_fbTQzGXDg/iceage-youre-nothing,Tue 19 Feb 2013 07:00:
http://comments.wordpress.com/2007/07/13/discotheken-nachtclubs/#comment-73978,2008-02-22
http://drzito.wordpress.com/2007/08/28/lo-zombi-2/#comment-3279,2011-09-17
http://acancericsoul.wordpress.com/2007/09/24/%d9%88%d9%82%d8%aa%db%8c-%d8%a7%d8%ba%d9%85%d8%a7-%d8%a2%d8%af%d9%85-%d9%85%db%8c%da%a9%d8%b4%d8%af/,2007-09-24
http://amywelborn.wordpress.com/2013/02/20/amy-welborn-holy-cards/,2013-02-21
http://xpsilikatzoy.wordpress.com/2007/09/17/0117092007/#comment-50544,2007-09-20
http://truecongresspolitics.wordpress.com/2009/03/14/what-congress-has-done-to-india/,2009-03-14
http://politicalticker.blogs.cnn.com/2007/11/21/edwards-i-pay-no-attention-to-clintonobama-sniping/comment-page-2/#comment-152987,2007-11-23
http://gigaom.com/2007/12/21/four-top-pit-stops-for-free-software-apps/#comment-67024,2007-12-24
http://jokesfunny.wordpress.com/2009/07/25/funny-jokes-130/,2009-07-25
http://hotelesdelmundo.wordpress.com/2009/09/16/un-hotel-ecologista/,2009-09-16
http://mabanget.wordpress.com/2012/07/29/wuas-home-101-dilarang-membuang-bekasam/,2012-07-29
http://hotvnews.wordpress.com/2008/11/26/on-youtube-the-shield/,2008-11-26
http://jalemanyf.wordpress.com/2010/08/25/lotus-notes-8-5-2-disponible-la-espera-ha-llegado-a-su-fin/,2010-08-25
http://tpzoo.wordpress.com/2008/03/22/bald-faced-lie/#comment-52512,2008-03-24
http://hawtymcbloggy.com/2010/09/20/chronicles-of-ods-steve-trouble-in-space-83/,2010-09-21
http://stephenhero.wordpress.com/2008/03/14/the-end-of-my-jonny-diablo-guilt/#comment-2299,2008-03-17
http://abeautifulmosaic.wordpress.com/2009/02/04/throwing-a-tea-party-american-girl-style/,2009-02-04
http://hotvnews.wordpress.com/2008/11/26/heroes-iii-review-the-eclipse-parte-1/,2008-11-26
http://marlonpalmas.wordpress.com/2010/03/02/windows-7-passa-de-90-milhoes-de-copias-vendidas/,2010-03-02
http://marcoleonardi1991.wordpress.com/2008/04/29/trucchi-gta-iv-ps3-xbox-360/#comment-18269,2011-06-30
http://hotvnews.wordpress.com/2008/11/29/daily-hotvnews-cine-291108/,2008-11-29
http://papermonster.wordpress.com/2010/07/26/for-ren/,2010-07-26
http://themirrorstage.wordpress.com/2009/01/17/news-has-a-kind-of-mystery/,2009-01-17
http://lifeinmotion.wordpress.com/2011/10/02/if-you-love-security-become-a-romney-democrat-just-for-a-year/,2011-10-02
http://sookyeong.wordpress.com/2012/05/07/httpwww-kbites-org/,2012-05-07
http://moziraj.wordpress.com/2010/01/28/source-managecloob/,2010-01-28
http://www.shoesandpie.com/2012/09/tirammmmisu/,2012-09-19
http://riverdaughter.wordpress.com/2008/10/18/friday-night-open-thread/#comment-187096,2008-10-18
http://acornsdontfallfarfromthetree.wordpress.com/2008/10/17/the-new-york-times-and-acorn/,2008-10-17
http://westham.wordpress.com/2008/11/20/where-are-the-buyers/#comment-50042,2008-11-21
http://thepage.time.com/2013/02/21/daybook-february-21/,2013-02-21
http://tech.fortune.cnn.com/2013/02/21/apple-patent-slap-bracelet-iwatch/,2013-02-21
http://www.carollaradio.com/wireless-handsfree-headset-sport-mp3-player-red/,2013-02-16
http://whatever.scalzi.com/2013/02/20/this-years-nebula-award-nominees/,2013-02-20
http://griess.wordpress.com/2012/08/14/meine-diplomarbeit-endlich-offentlich-arbeitsablaufe-in-online-redaktionen/,2012-08-14
http://christianengstrom.wordpress.com/2009/04/19/om-domen-i-agenda-2115-ikvall/#comment-6917,2009-04-20
http://foreclosurebuzz.org/2011/07/29/daily-shows-view-of-consumer-financial-protection-bureau-sham/,2011-07-29
http://tvxqinfo.wordpress.com/2010/04/10/elvis-duran-%e2%80%93-top-of-the-charts-chr-top-40-charts/,2010-04-10
http://spectregroup.wordpress.com/2012/03/01/no-you-shut-up/,2012-03-01
http://frestadajanela.wordpress.com/2009/08/24/transformar-o-sol-em-rolex/#comment-19,2009-08-24
http://pinkturtle2.wordpress.com/2012/04/28/37039/,2012-04-28
http://blogs.buffalobills.com/2013/02/21/arm-strength-weighs-in-at-qb-for-bills/,2013-02-21
http://sector2814comics.wordpress.com/2012/01/01/annihilators-completa/,2012-01-01
http://listverse.com/2013/02/21/10-secular-ways-to-appreciate-the-bible/,2013-02-21
http://gigaom.com/2013/02/20/site-used-in-malware-attack-on-apple-facebook-explains-how-it-happened/,2013-02-20
http://copybot.wordpress.com/2012/12/29/tv-companies-rape-victims-memories/,2012-12-29
http://calandrella.wordpress.com/2012/07/26/piratpartiet-som-humanitetens-framsta-foretradare/,2012-07-26
http://abigailramos.wordpress.com/2010/03/07/silversmithing-class-week-5/,2010-03-07
http://coedmagazine.com/2013/02/21/daily-six-pack-get-motivated-sara-jean-underwood-more-links/,2013-02-22
http://sikhunak.wordpress.com/2011/03/13/%d8%a2%d8%ba%d8%a7%d8%b2-%d9%be%d8%ae%d8%b4-%d8%aa%d9%84%d9%88%db%8c%d8%b2%db%8c%d9%88%d9%86%db%8c-%d8%b1%d8%b3%d8%a7-%d8%a8%d8%b1-%d8%b1%d9%88%db%8c-%d9%85%d8%a7%d9%87%d9%88%d8%a7%d9%87-%db%8c%d9%88/,2011-03-13
http://papergirliasi.wordpress.com/2011/02/17/cum-sa-nascut-fata-cu-ziare/,2011-02-17
http://nmcal.wordpress.com/2010/05/12/boe-and-mc-frustration/,2010-05-12
http://snsdkorean.com/2013/02/13/shinhwa-broadcast-ep-47-ft-snsd-eng-sub/,2013-02-13
http://rtw2010.wordpress.com/2010/10/12/cairns/,2010-10-12
http://olympia.gr/2013/02/22/%ce%b4%ce%b9%ce%b1%cf%80%ce%b9%cf%83%cf%84%cf%8e%cf%83%ce%b5%ce%b9%cf%82-%ce%ae-%ce%b4%ce%b9%ce%b5%ce%ba%ce%b4%ce%b9%ce%ba%ce%ae%cf%83%ce%b5%ce%b9%cf%82/,2013-02-22
http://weareshining.wordpress.com/2012/06/05/photo-shinee-at-jtbc-shinhwa-broadcast/,2012-06-05
http://listverse.com/2013/02/20/10-strangest-pets-to-live-in-the-whitehouse/,2013-02-20
http://ulloi129.wordpress.com/2010/07/15/prukner-ket-uj-csatar-erkezik/comment-page-2/#comment-404076,2010-07-16
http://arunasir.wordpress.com/2012/04/20/%e0%b6%89%e0%b6%ad%e0%b7%92%e0%b7%84%e0%b7%8f%e0%b7%83%e0%b6%ba-%e0%b6%91%e0%b6%a9%e0%b7%92%e0%b6%a7%e0%b7%8a-%e0%b6%9a%e0%b6%bb%e0%b6%b8%e0%b7%92%e0%b6%b1%e0%b7%8a-%e0%b6%b1%e0%b7%90%e0%b7%80/,2012-04-20
http://sharingyoochun.net/2010/08/27/vid-jyj-itsu-datte-kimi-ni-pv/#comment-264524,2010-08-27
http://feedproxy.google.com/~r/hackaday/LgoM/~3/KIVb6P0zenk/,2013-02-20
http://techland.time.com/2013/02/21/sonys-playstation-4-reveal-raises-more-questions-than-answers/,2013-02-21
http://thethrottle.thechive.com/2010/09/24/if-it-aint-smoken-it-aint-in-this-dirty-friday-33-hq-photos/#comment-1801,2010-09-24
http://techland.time.com/2013/02/22/finally-tattoos-that-let-you-control-objects-with-your-mind/,2013-02-22
http://newsfeed.time.com/2013/02/22/how-well-do-you-know-this-week-in-news-take-our-quiz-7/,2013-02-22
http://arsenalarsenal.wordpress.com/2010/10/28/wenger%e2%80%99s-u-turn-do-me-a-favour-and-player-ratings/#comment-31663,2010-10-29
http://unmotherlyinsights.com/2010/10/22/honesty-is-usually-the-best-policy/#comment-658,2010-10-30
http://politicalticker.blogs.cnn.com/2013/02/22/poll-cut-government-spending-just-not-this-program/,2013-02-22
http://addictedkorea.wordpress.com/2011/03/07/video-we-got-married-05032011-eng-sub/,2011-03-07
http://www.thewaytohisheartblog.com/cilantro-lime-rice/,2012-06-25
http://techland.time.com/2013/02/20/squares-new-bundle-turns-an-ipad-into-a-cash-register/,2013-02-20
http://losangeles.cbslocal.com/2013/02/22/mans-body-found-in-burning-car-in-westchester/,2013-02-22
http://steveblank.com/2011/01/25/startup-suicide-%e2%80%93-rewriting-the-code/#comment-14419,2011-10-22
http://celebritybabies.people.com/2013/02/21/wiz-khalifa-amber-rose-welcome-son-sebastian-taylor/,2013-02-21
http://comunicazionedigenere.wordpress.com/2013/02/21/cadono-i-miti-del-campione-e-del-tronista-cade-il-rispetto-per-la-violenza-di-genere/,2013-02-21
http://ilmetapapero.com/2013/01/25/la-rimonta-di-berlusconi/,2013-01-25
http://dfw.cbslocal.com/2013/02/22/viral-video-kid-falls-off-chair-lift/,2013-02-22
http://news.yahoo.com/mikes-montes-announces-line-dakota-digital-products-080710565.html,2013-02-16
http://news.yahoo.com/oscar-pistorious-breaks-down-court-hearing-murder-charge-113416551.html,2013-02-15
http://news.yahoo.com/obama-stands-hagel-defense-secretary-white-house-161153636.html,2013-02-14
http://news.yahoo.com/rockler-carry-dowelmax-junior-doweling-jig-doweling-jig-080239225.html,2013-02-01
http://news.yahoo.com/tampa-family-health-centers-announces-pharmacy-now-available-080544105.html,2013-02-01
http://news.yahoo.com/ind-dem-donnelly-opposing-assault-weapons-ban-154948818.html,2013-01-30
http://news.yahoo.com/deltamaker-3d-printer-raises-over-60-000-kickstarter-191637909.html,2013-01-29
http://news.yahoo.com/callfire-announces-sms-voice-notification-webinar-local-municipalities-080550426.html,2013-01-27
http://news.yahoo.com/fidelity-investments-add-jobs-colorado-154825948.html,2013-01-15
http://news.yahoo.com/dealboard-announces-1-438-growth-improves-customer-excellence-035213203.html,2013-01-08
http://news.yahoo.com/nursing-home-complaint-center-now-urges-family-members-080218598.html,2013-01-07
http://news.yahoo.com/fuhu-nabi-2-kids-tablet-review-released-via-080217899.html,2013-01-07
http://news.yahoo.com/scandinavian-film-festival-l-sets-sail-jan-12-081027469.html,2012-12-28
http://news.yahoo.com/state-parks-mark-first-day-hikes-across-pennsylvania-155300818.html,2012-12-26
http://news.yahoo.com/european-brand-madrid-corttijos-housebags-world-presents-second-080221454.html,2012-12-23
http://news.yahoo.com/ri-unemployment-rate-stays-10-194039978.html,2012-12-20
http://news.yahoo.com/us-govt-study-haiti-apparel-000415633.html,2012-12-15
http://news.yahoo.com/cardiome-pay-20-million-settle-debt-deal-merck-154503167--sector.html,2012-12-11
http://news.yahoo.com/thunder-rumble-over-lakers-win-seventh-straight-072054525--nba.html,2012-12-08
http://news.yahoo.com/zealands-hobbit-mania-4-other-hollywood-inspired-tourist-113800843.html,2012-11-27
http://news.yahoo.com/why-comedy-saddest-thing-233800031--finance.html,2012-11-19
http://news.yahoo.com/jobing-com-announces-expansion-news-162849019.html,2012-11-17
http://news.yahoo.com/telecom-italia-confirms-tycoon-interest-stake-112209154--finance.html,2012-11-12
http://news.yahoo.com/crudem-foundation-announcing-establishment-haiti-jersey-sandy-relief-081501297.html,2012-11-08
http://news.yahoo.com/blogs/abc-blogs/top-6-weirdest-items-americans-voted-2012-election-114101038--abc-news-topstories.html,2012-11-07
http://news.yahoo.com/cnm-online-uk-announced-wide-range-mini-cooler-074432857.html,2012-11-03
http://news.yahoo.com/macys-oct-revenue-established-stores-jumps-160249306--finance.html,2012-11-01
http://news.yahoo.com/ultrastar-cinemas-largest-complex-nearing-completion-ultrastar-multi-072244437.html,2012-10-26
http://news.yahoo.com/cooking-lights-tasty-fall-seasonal-recipes-access-hollywood-153823193.html,2012-10-22
http://news.yahoo.com/fla-man-charged-ny-dinosaur-fossil-import-case-155148443.html,2012-10-17
http://news.yahoo.com/rage-erupts-guatemala-6-protesters-shot-182321649.html,2012-10-05
http://news.yahoo.com/duro-last-adds-duro-tuff-rolled-goods-product-040232738.html,2012-10-05
http://news.yahoo.com/cute-dogs-cats-wanted-pet-photo-video-contest-071300983.html,2012-10-04
http://news.yahoo.com/10-bizarre-interesting-facts-learned-reddit-121859213.html,2012-09-28
http://news.yahoo.com/author-speaks-power-faith-suffer-little-ones-040049967.html,2012-09-25
http://news.yahoo.com/facebook-goes-groupon-pay-offers-scheme-000507579.html,2012-09-21
http://news.yahoo.com/auctionworx-enterprise-1-2-release-expands-refines-core-072618682.html,2012-09-14
http://news.yahoo.com/super-competitive-social-trivia-game-mobilefwd-designed-crunch-113030645.html,2012-09-13
http://news.yahoo.com/double-factory-blazes-pakistan-kill-39-174133707.html,2012-09-11
http://news.yahoo.com/why-unemployment-rate-fell-fewer-people-seek-jobs-154519942--finance.html,2012-09-07
http://news.yahoo.com/bill-nyes-dont-teach-creationism-video-dissected-business-154400322.html,2012-09-02
http://news.yahoo.com/fun-things-destin-during-september-october-120949679.html,2012-08-24
http://news.yahoo.com/burtons-frankenweenie-open-london-film-fest-115040590.html,2012-08-23
http://news.yahoo.com/correction-britain-bankers-story-121827002--finance.html,2012-08-14
http://news.yahoo.com/u-k-twitter-users-favorite-olympic-moments-infographic-162426625.html,2012-08-13
http://news.yahoo.com/atmos-global-announces-launch-elite-dust-management-systems-065026537.html,2012-08-10
http://news.yahoo.com/cats-dogs-now-available-adoption-anthem-college-kansas-200032566.html,2012-08-07
http://news.yahoo.com/5-essentials-law-student-happiness-080044417.html,2012-07-31
http://news.yahoo.com/active-knowledge-machine-possible-change-way-knowledge-used-072628121.html,2012-07-31
http://news.yahoo.com/dire-straits-beats-queen-auto-trader-top-driving-040234691.html,2012-07-27
http://news.yahoo.com/experimental-drug-suppresses-appetite-mice-study-160414046.html,2012-07-27
http://news.yahoo.com/sugar-addiction-specialist-says-sugar-addiction-real-thing-071312487.html,2012-07-26
http://news.yahoo.com/oil-near-89-ahead-us-inventory-figures-122608067--finance.html,2012-07-25
http://news.yahoo.com/apples-disappointing-earnings-report-5-takeaways-122600700.html,2012-07-25
http://news.yahoo.com/patrick-patterson-literary-collection-crafted-home-spun-style-040151112.html,2012-07-22
http://news.yahoo.com/george-jarkesy-speak-freely-freedom-fest-071032651.html,2012-07-11
http://news.yahoo.com/fromthefarm-com-celebrates-national-rainier-cherry-day-facebook-071855083.html,2012-07-11
http://news.yahoo.com/swiss-temporarily-suspend-arms-shipments-uae-122138817.html,2012-07-05
http://news.yahoo.com/international-quilting-celebrity-alex-anderson-guest-honor-accuquilt-080231158.html,2012-06-11
http://news.yahoo.com/eurovision-song-contest-set-battle-oldies-russian-grannies-122010837.html,2012-05-26
http://news.yahoo.com/white-mountains-insurance-expands-repurchase-plans-162417857--finance.html,2012-05-25
http://news.yahoo.com/tuff-shed-opens-location-richland-miss-200235752.html,2012-05-24
http://news.yahoo.com/hernon-manufacturing-expands-throughout-south-korea-120043354.html,2012-05-21
http://news.yahoo.com/marie-veronique-organics-relaunches-ecommerce-website-better-customer-200220604.html,2012-05-14
http://news.yahoo.com/astronomers-detect-smallish-exoplanets-infrared-glow-194008164.html,2012-05-14
http://news.yahoo.com/mumpreneur-fiona-lewis-welcomes-announcement-australia-first-small-080045662.html,2012-05-12
http://news.yahoo.com/profile-native-americans-congress-past-present-122300535.html,2012-05-06
http://news.yahoo.com/junior-seau-tragedy-shakes-nfl-intensifies-concern-head-235519643.html,2012-05-03
http://news.yahoo.com/chilecom-hosting-launches-website-160626504.html,2012-04-30
http://news.yahoo.com/pasadena-real-food-advocates-industrial-food-supply-chain-153226901.html,2012-04-30
http://news.yahoo.com/nike-golf-schools-junior-camps-partners-adrian-college-233217389.html,2012-04-23
http://news.yahoo.com/blogs/abc-blogs/andrew-breitbart-died-heart-failure-coroner-122824951--abc-news-topstories.html,2012-04-21
http://news.yahoo.com/mapmuse-announces-release-bizarre-foods-locator-app-075216592.html,2012-04-02
http://news.yahoo.com/country-stars-stampede-studio-help-richie-125833437.html,2012-03-26
http://news.yahoo.com/jimmy-fallon-interview-madonna-facebook-live-chat-video-200018467.html,2012-03-20
http://news.yahoo.com/mich-postal-centers-prepare-close-consolidate-105057758.html,2012-03-19
http://news.yahoo.com/study-statehouses-high-risk-corruption-040301512.html,2012-03-19
http://news.yahoo.com/rsd-establishes-2012-information-governance-tournament-155832666.html,2012-03-16
http://news.yahoo.com/hot-potato-gaming-app-spudball-tm-heating-081437842.html,2012-03-08
http://news.yahoo.com/proworld-offers-opportunities-volunteer-abroad-south-africa-081437547.html,2012-03-08
http://news.yahoo.com/rehab-rally-announces-featured-session-lineup-geriatric-rehabilitation-081859380.html,2012-03-08
http://news.yahoo.com/moldova-approves-law-mandatorily-castrate-people-prosecuted-sexually-155327644.html,2012-03-06
http://news.yahoo.com/plan-put-vikings-stadium-near-metrodome-152437312--spt.html,2012-03-01
http://news.yahoo.com/social-networks-mobile-games-place-hook-154023249.html,2012-03-01
http://news.yahoo.com/faith-humanity-restored-power-internet-202100090.html,2012-02-24
http://news.yahoo.com/trackdays-co-uk-step-gear-junior-driving-experiences-040218346.html,2012-02-23
http://news.yahoo.com/ipconfigure-inc-expands-distribution-network-techdata-080809789.html,2012-02-22
http://news.yahoo.com/main-street-broadband-expands-4g-coverage-florida-panhandle-081223981.html,2012-02-22
http://news.yahoo.com/west-technologies-offer-secure-wireless-mobile-retail-network-080823729.html,2012-02-17
http://news.yahoo.com/private-funeral-houston-set-saturday-us-195954209.html,2012-02-14
http://news.yahoo.com/woman-charged-stalking-yankees-gm-cashman-023006014--mlb.html,2012-02-03
http://news.yahoo.com/degree-guarantees-graduate-job-asks-graduate-recruitment-bureau-080855032.html,2012-02-02
http://news.yahoo.com/markets-buoyant-ahead-run-us-data-114620236.html,2012-02-01
http://news.yahoo.com/martha-stewart-considering-only-tv-show-163004404.html,2012-01-31
http://news.yahoo.com/tracy-trying-race-1-last-indycar-series-034104680--spt.html,2012-01-29
http://news.yahoo.com/heritage-healthcare-approaches-13th-anniversary-prepared-growth-160552543.html,2012-01-26
http://news.yahoo.com/wash-unemployment-rate-drops-8-5-percent-201409261.html,2012-01-20
http://news.yahoo.com/las-vegas-condos-sale-hitting-record-sales-due-110706110.html,2012-01-17
http://news.yahoo.com/blogs/abc-blogs/superstar-celine-dion-career-family-affair-150103186--abc-news.html,2012-01-11
http://news.yahoo.com/outlook-roundup-genesco-omnicare-194152445.html,2012-01-10
http://www.youtube.com/watch?v=rm-hNlTD1H0,2009-10-26
http://www.youtube.com/watch?v=4BHjlbpyyjI,2013-02-15
http://www.youtube.com/watch?v=NNconY31dlU,2011-09-05
http://www.youtube.com/watch?v=rZXXE27QH0E,2009-11-06
http://www.youtube.com/watch?v=8xZWRwfib7U,2012-01-13
http://www.youtube.com/watch?v=JRfgj8tRaJI,2007-10-31
http://www.youtube.com/watch?v=92W9RAF-JU8,2008-11-03
http://www.youtube.com/watch?v=7yl3hM_H8TQ,2011-04-13
http://www.youtube.com/watch?v=y5L-7YdWVvU,2012-03-30
http://www.youtube.com/watch?v=Xghrs_N4Vuo,2011-09-05
http://www.youtube.com/watch?v=NEtpr0CArPs,2013-01-25
http://www.youtube.com/watch?v=UhLU2-BuhMI,2012-10-18
http://www.youtube.com/watch?v=lfj0BB7MnoI,2012-08-08
http://www.youtube.com/watch?v=5tjqeqXQkf0,2012-01-14
http://www.youtube.com/watch?v=mxlvULNwlpU,2011-11-02
http://www.youtube.com/watch?v=DcHszo89ugc,2012-11-05
http://www.youtube.com/watch?v=InDwFAlHwhc,2012-06-15
http://www.youtube.com/watch?v=1BoJtPp9oQY,2008-12-17
http://www.youtube.com/watch?v=hzfOv6y9c4M,2012-02-16
http://www.youtube.com/watch?v=i7aqmoRZikU,2011-09-08
http://www.youtube.com/watch?v=5Ss1HuA1hIk,2011-02-26
http://www.youtube.com/watch?v=d8v9RhYnwbw,2007-12-18
http://www.youtube.com/watch?v=b27aY-r7rdM,2011-07-22
http://www.youtube.com/watch?v=z2SIYH82MW8,2012-04-04
http://www.youtube.com/watch?v=KXtP7IXPtoE,2011-02-05
http://www.youtube.com/watch?v=zaRgAvh0HhM,2011-10-05
http://www.youtube.com/watch?v=v60CaKqE4Bo,2009-04-06
http://www.youtube.com/watch?v=YELeC2xG20Y,2010-12-07
http://www.youtube.com/watch?v=FsSka8WITdc,2011-02-01
http://www.youtube.com/watch?v=zmPzbZVUp3g,2011-12-30
http://www.youtube.com/watch?v=ZHfHKgKPzPA,2012-07-20
http://www.youtube.com/watch?v=sXmm0MZLGxY,2011-01-06
http://www.youtube.com/watch?v=iO-a4aGeyjY,2012-09-03
http://www.youtube.com/watch?v=zL3RrIru3pI,2011-08-28
http://www.youtube.com/watch?v=3rgwIp6D3ow,2012-08-17
http://www.youtube.com/watch?v=7hnIqE1_ZGU,2011-10-22
http://www.youtube.com/watch?v=5bED0eOa67A,2013-02-12
http://www.youtube.com/watch?v=zJZLC2JJgig,2010-08-14
http://www.youtube.com/watch?v=-_xTibNUftE,2010-06-30
http://www.youtube.com/watch?v=1r4C031eKNY,2013-02-13
http://www.youtube.com/watch?v=uGjLYgA2gtA,2007-04-04
http://www.youtube.com/watch?v=SB7wSrNy0M4,2011-08-29
http://www.youtube.com/watch?v=EAsfmviNsVQ,2011-08-01
http://www.youtube.com/watch?v=1RKt6nZJoB0,2012-02-27
http://www.youtube.com/watch?v=Z1IemBHtPSs,2011-11-21
http://www.youtube.com/watch?v=hcNPPEfD4OI,2013-02-15
http://www.youtube.com/watch?v=5EVMjnHFg-w,2012-04-12
http://www.youtube.com/watch?v=bT2XYKSZ6Cs,2011-08-23
http://www.youtube.com/watch?v=GVd18rXwUiU,2007-03-24
http://www.youtube.com/watch?v=IRaPOVP9LTY,2012-02-12
http://www.youtube.com/watch?v=gc66fs5fZY0,2010-08-05
http://www.youtube.com/watch?v=2IJxw4-Q1nY,2012-02-29
http://www.youtube.com/watch?v=pEQGYs3d5Ys,2011-11-08
http://www.youtube.com/watch?v=wqUUclOX2bU,2013-02-17
http://www.youtube.com/watch?v=PxNYvk_0Onw,2012-09-30
http://www.youtube.com/watch?v=uOIQ5-W1Epw,2011-10-26
http://www.youtube.com/watch?v=Rp5eg_lk8zA,2013-02-15
http://www.youtube.com/watch?v=lwuSA04tHZc,2009-09-06
http://www.youtube.com/watch?v=7iFzIMZRsoI,2013-01-25
http://www.youtube.com/watch?v=v98EPBNMpjY,2012-11-29
http://www.youtube.com/watch?v=0g2WE1qXiKM,2012-10-17
http://www.youtube.com/watch?v=-xwZCqHpX7Q,2007-04-14
http://www.youtube.com/watch?v=-VgrCc7Popg,2011-04-12
http://www.youtube.com/watch?v=tpOyCvyoe8U,2010-06-29
http://www.youtube.com/watch?v=hLWndk3-tuk,2012-04-06
http://www.youtube.com/watch?v=TxDFEjFC9so,2009-11-20
http://www.youtube.com/watch?v=xkUeBJ6HmhQ,2012-07-06
http://www.youtube.com/watch?v=U7NdIKoNbFA,2011-11-25
http://www.youtube.com/watch?v=VWQfMBiY8tg,2009-04-07
http://www.youtube.com/watch?v=hpeXAft2yb0,2012-09-07
http://www.youtube.com/watch?v=jXAjCHK8k_A,2010-08-09
http://www.youtube.com/watch?v=Sdo_2mxLvFY,2011-05-22
http://www.youtube.com/watch?v=POlboWtgMI4,2010-01-28
http://www.youtube.com/watch?v=vKrHJeGUKq8,2012-03-17
http://www.youtube.com/watch?v=-BRI-EjUXYo,2010-10-29
http://www.youtube.com/watch?v=QuVnV_XEU-Q,2012-01-02
http://www.youtube.com/watch?v=LhjbazNuqvs,2007-02-21
http://www.youtube.com/watch?v=SnKqMQgV1vg,2009-05-29
http://www.youtube.com/watch?v=8xfpU0yIpG4,2012-12-03
http://www.youtube.com/watch?v=FEDrioMDe1k,2010-03-11
http://www.youtube.com/watch?v=Fz4KBh5I4WE,2012-04-24
http://www.youtube.com/watch?v=YW-QcY_AD74,2012-03-11
http://www.youtube.com/watch?v=93cnncDzOuI,2009-10-05
http://www.youtube.com/watch?v=w1xZXqqguTE,2009-07-12
http://www.youtube.com/watch?v=c0WBwxIKrzk,2011-07-26
http://www.youtube.com/watch?v=VpWxNVjdoJk,2012-12-26
http://www.youtube.com/watch?v=dom_EIqLpYc,2011-12-16
http://www.youtube.com/watch?v=11WekNyocxg,2012-03-07
http://www.youtube.com/watch?v=ZScXLoFHShQ,2012-09-28
http://www.youtube.com/watch?v=iAvFM4TYQKU,2007-07-10
http://www.youtube.com/watch?v=1hJQsvoY6VU,2007-07-29
http://www.youtube.com/watch?v=3aEmTHF7WeQ,2012-09-03
http://www.youtube.com/watch?v=ndMKTnSRsKM,2009-05-18
http://www.youtube.com/watch?v=IH6K7n6M2W4,2012-01-14
http://www.youtube.com/watch?v=94WcWy67Kfw,2010-05-08
http://www.youtube.com/watch?v=YHZmTf-EW04,2013-01-03
http://www.youtube.com/watch?v=quoySiCVFfw,2012-01-23
http://www.youtube.com/watch?v=tB8tvDk40Is,2012-11-10
http://www.youtube.com/watch?v=THQ_k3V8nvo,2012-08-24
http://www.youtube.com/watch?v=bbC4XG-L1sE,2012-09-26
http://google.com,1997-09-15
http://thefacebook.com,2004-01-11
http://youtube.com,2005-02-15
http://yahoo.com,1995-01-18
http://wikipedia.org,2001-01-13
http://live.com,1994-12-28
http://amazon.com,1994-11-01
http://twitter.com,2000-01-21
http://bing.com,1996-01-29
http://msn.com,1994-11-10
http://163.com,1997-09-15
http://weibo.com,1999-03-20
http://googleusercontent.com,2008-11-17
http://babylon.com,1998-08-01
http://fc2.com,1999-05-19
http://conduit.com,1995-04-20
http://paypal.com,1999-07-15
http://ask.com,1998-10-20
http://blogger.com,1999-06-22
http://craigslist.org,1997-09-11
http://xvideos.com,1997-12-30
http://hao123.com,2000-11-15
http://apple.com,1987-02-19
http://adobe.com,1986-11-17
http://sohu.com,1998-07-05
http://go.com,1998-01-09
http://tmall.com,1997-10-17
http://instagram.com,2004-06-04
http://adcash.com,2000-11-20
http://livejasmin.com,2001-11-12
http://flickr.com,2003-11-22
http://ifeng.com,2004-10-26
http://livedoor.com,1999-09-30
http://stackoverflow.com,2003-12-26
http://cnn.com,1993-09-22
http://redtube.com,2006-01-07
http://t.co,2010-04-26
http://youporn.com,2005-12-02
http://xnxx.com,2002-04-08
http://huffingtonpost.com,2005-03-10
http://wordpress.org,2003-03-28
http://360buy.com,2004-05-26
http://cnet.com,1994-03-05
http://incredibar.com,2002-10-30
http://alipay.com,2004-10-08
http://weather.com,1994-08-09
http://godaddy.com,1999-03-02
http://douban.com,2004-09-19
http://wigetmedia.com,2010-11-08
http://chinaz.com,2002-12-19
http://directrev.com,2012-07-09
http://4shared.com,2005-01-11
http://dropbox.com,1995-06-28
http://deviantart.com,2000-04-25
http://tube8.com,2007-09-05
http://yesky.com,2000-01-11
http://vimeo.com,2004-12-15
http://indiatimes.com,1996-11-22
http://56.com,1998-07-14
http://zedo.com,1999-10-02
http://doublepimp.com,2007-06-03
http://renren.com,1999-03-03
http://wikia.com,2003-12-08
http://wikimedia.org,2003-03-16
http://letv.com,2000-01-07
http://softonic.com,2000-01-28
http://foxnews.com,1995-06-21
http://answers.com,1996-05-20
http://etsy.com,2004-02-05
http://aweber.com,1998-08-05
http://stumbleupon.com,2001-11-05
http://wellsfargo.com,1993-04-28
http://tudou.com,2004-07-12
http://themeforest.net,2007-11-26
http://comcast.net,1997-09-25
http://yelp.com,2003-12-12
http://photobucket.com,2003-05-08
http://files.wordpress.com,2000-03-03
http://reference.com,1995-01-25
http://kakaku.com,1998-07-08
http://cnzz.com,2000-04-12
http://ilivid.com,2009-06-21
http://fiverr.com,2009-12-08
http://theexgirlfriends.com,2012-01-02
http://github.com,2007-10-09
http://w3schools.com,2000-03-21
http://archive.org,1995-12-14
http://xinhuanet.com,2000-04-28
http://media.tumblr.com,2006-06-08
http://siteadvisor.com,2001-07-01
http://clicksor.com,2004-01-27
http://rediff.com,1997-02-08
http://xunlei.com,2004-01-12
http://scribd.com,2006-09-24
http://hardsextube.com,2007-03-21
http://hudong.com,2001-05-16
http://gmx.net,1998-12-09
http://isohunt.com,2003-01-22
http://52pk.net,2002-10-08
http://taobao.com,2003-04-20
URL,
http://www.therssweblog.com/?guid=20110929082007,2011-09-29
http://www.therssweblog.com/?guid=20110414070959,2011-04-14
http://www.therssweblog.com/?guid=20101021093403,2010-10-21
http://www.therssweblog.com/?guid=20101020085521,2010-10-20
http://www.therssweblog.com/?guid=20101018164811,2010-10-18
http://zenhabits.net/mmm/,2013-01-14
http://zenhabits.net/do/,2012-12-18
http://zenhabits.net/almost-anything/,2012-11-21
http://zenhabits.net/genuine/,2012-10-16
http://zenhabits.net/zen-work/,2012-09-13
http://zenhabits.net/intentional/,2012-08-14
http://scienceblogs.com/zooillogix/2010/09/27/julia-hawaii-your-friends-good/,2010-09-27
http://scienceblogs.com/zooillogix/2010/07/01/turtles-are-not-pure-evil/,2010-07-01
http://scienceblogs.com/zooillogix/2010/06/30/we-here-at-zooillogix-balked/,2010-06-30
http://scienceblogs.com/zooillogix/2010/06/28/so-you-think-youre-smart/,2010-06-28
http://scienceblogs.com/zooillogix/2010/06/22/hot-molting-action/,2010-06-22
http://scienceblogs.com/zooillogix/2010/06/21/spectacular-deep-sea-squid-foo/,2010-06-21
http://www.yummly.com/blog/2012/10/yummly-announces-revolutionary-advertising-platform-for-food-2/,2012-10-10
http://www.yummly.com/blog/2013/01/featured-food-blog-vegan-richa/,2013-01-24
http://www.yummly.com/blog/2012/09/avocado-fries-with-chipotle-ketchup-2/,2012-09-12
http://www.yummly.com/blog/2012/06/6-dessert-recipes-for-one/,2012-06-28
http://www.yummly.com/blog/2013/01/homemade-frappuccinos-on-a-budget/,2013-01-15
http://www.yummly.com/blog/2012/05/delicate-french-macarons-you-can-make-for-yourself/,2012-05-06
http://www.yummly.com/blog/2011/12/super-pomegranate-recipes-to-brighten-up-winter/,2011-12-27
http://www.worldchanging.com/archives/011741.html,2011-03-02
http://www.worldchanging.com/archives/011709.html,2010-11-04
http://www.worldchanging.com/archives/011703.html,2010-11-02
http://www.worldchanging.com/archives/011676.html,2010-10-25
http://www.worldchanging.com/archives/011688.html,2010-10-26
http://www.artistdirect.com/entertainment-news/article/justin-bieber-announces-live-video-stream-to-run-against-the-grammys/00jw4Yq3oL9rB,2013-02-10
http://www.artistdirect.com/entertainment-news/article/pink-reveals-her-secret-to-a-happy-marriage-listening-in-moderation/0fyzbq83YvebB,2013-02-10
http://www.soaw.org/news/organizing-updates/3724-reflections-from-after-the-coup-a-letter-from-honduras-,2011-06-30
http://www.artistdirect.com/entertainment-news/article/william-basinski-s-ambient-9-11-elegy-the-disintegration-loops-gets-deluxe-box-set-reissue/0fkZalqbQvfL1,2012-11-19
http://www.artistdirect.com/entertainment-news/article/live-review-down-key-club-hollywood/10371561,2013-01-17
http://www.artistdirect.com/entertainment-news/article/live-review-soundgarden-the-fonda-theatre-hollywood/10297733,2012-11-28
http://www.artistdirect.com/entertainment-news/article/live-review-the-naked-and-famous-the-wiltern-los-angeles/9967294,2012-03-22
http://www.latimes.com/travel/la-tr-0217-spot-20130217,0,4872261.story,2013-02-17
http://www.latimes.com/sports/lakersnow/la-sp-ln-lakers-jerry-buss-obit-20130214,0,5024446.story,2013-02-18
http://www.latimes.com/news/nation/nationnow/la-na-nn-mississippi-ratifies-slavery-amendment-20130218,0,7978766.story,2013-02-18
http://links.laughingsquid.com/post/34576190288/current-status-of-hurricane-sandy,2012-10-29
http://catsthatlooklikepinupgirls.tumblr.com/post/37473943202,2012-12-08
http://iheartcatgifs.tumblr.com/post/33437211468,2012-10-12
http://iheartcatgifs.tumblr.com/post/34142602077,2012-10-22
http://platea.tumblr.com/post/43257793135,2013-02-17
http://plato.stanford.edu/entries/trust/,2006-02-20
http://www.newyorker.com/talk/comment/2013/03/04/130304taco_talk_coll,2013-03-04
http://news.qthemusic.com/2013/02/muse_play_intimate_war_child_g.html,2013-02-19
http://news.qthemusic.com/2013/02/david_bowie_lives_check_out_th.html,2013-02-21
http://news.qthemusic.com/2013/02/nick_cave_explains_grinderman.html,2013-02-20
http://news.qthemusic.com/2012/10/bobby_womack_monkee_business_n.html,2012-10-23
http://news.qthemusic.com/2012/10/johnny_marr_im_still_up_for_re.html,2012-10-23
http://news.qthemusic.com/2012/09/oxjam_preview_-_teed_on_his_ch.html,2012-09-25
http://www.aquatique.net/journal/archives/2008/224,2008-02-09
http://www.aquatique.net/2008/04/sunday-salon-back/,2008-04-27
http://www.aquatique.net/2008/11/monthly-movies-1008/,2008-11-10
http://www.aquatique.net/2008/03/wordless-wednesday-p-2365-sweep/,2008-03-19
http://marvel.com/news/story/19605/avengers_alliance_spec_op_4_all_hallows_now_live,2012-10-26
http://marvel.com/news/story/19333/marvel_vs_capcom_origins_venom_storm_spider-man,2012-09-07
http://marvel.com/news/story/19321/marvel_xp_briefing_4,2012-08-31
http://marvel.com/news/story/15152/presenting_the_new_marvel_store,2011-02-07
http://marvel.com/news/story/12145/every_picture_tells_a_story_marvel_artworks,2010-04-21
http://marvel.com/news/story/14467/essential_thor_thors_exile,2010-10-21
http://marvel.com/news/story/19681/get_the_amazing_spider-man_on_blu-ray_dvd_today,2012-11-09
http://marvel.com/news/story/15725/the_stussy_x_marvel_project-_series_one_revealed,2011-04-25
http://phys.org/news/2012-09-social-media-ecosystem.html,2012-09-18
http://phys.org/news/2012-09-toshiba-rollout-entire-home-battery.html,2012-09-17
http://phys.org/news/2012-12-google-microsoft-charity-efforts.html,2012-12-04
http://phys.org/news/2012-12-driverless-vehicles-intersection-safety.html,2012-12-04
http://phys.org/news/2012-06-estrogen.html,2012-06-25
http://phys.org/news/2012-06-lanes.html,2012-06-25
http://phys.org/news/2012-05-adb-million-energy-bonds.html,2012-03-16
http://phys.org/news/2011-06-google-china-hacking.html,2011-06-02
http://phys.org/news/2011-06-smarter-software.html,2011-06-02
http://phys.org/news/2012-08-cooler-diminish-isaac.html,2012-08-29
http://phys.org/news/2012-02-russian-manmade-natural.html,2012-02-22
http://phys.org/news/2011-07-scientists-environmentally-chemicals-commercial-crops.html,2011-07-21
http://phys.org/news/2010-12-ethics-biofuels.html,2010-12-14
http://skateboarddirectory.com/articles/804905_skateboard_news_grab_bag.html,2007-10-19
http://skateboarddirectory.com/articles/821438_shred_america_to_skateboard.html,2008-04-18
http://skateboarddirectory.com/articles/964439_skateboard_grab_bag.html,2008-04-08
http://skateboarddirectory.com/articles/804900_nike_skateboardings_first.html,2007-10-19
http://www.sadlyno.com/archives/33162.html,2010-09-06
http://www.sadlyno.com/archives/36110.html,2011-12-23
http://internetbrothers.org/2011/10/21/bill-would-keep-portions-of-cherokee-national-forest-unspoiled/,2011-10-21
http://internetbrothers.org/2011/12/13/boardwalk-planned-for-trail-where-giant-sequoias-fell/,2011-12-13
http://internetbrothers.org/2012/01/13/hikers-voices-wanted-national-forests-ask-trail-users-to-step-up-and-join-the-conversation/,2012-01-13
http://internetbrothers.org/2012/02/24/ticket-to-ride/,2012-02-24
http://internetbrothers.org/2012/06/27/saving-hemlocks-in-west-virginia/,2012-06-27
http://internetbrothers.org/2012/09/26/make-plans-for-public-lands-september-29th-and-enjoy-a-fee-free-park-day/,2012-09-26
http://www.google.com/intl/en/about.html ,2000-05-10
http://www.dmoz.org/,1999-01-25
http://ir.iit.edu/cikm2004,2004-02-12
http://www.worldchanging.com,2003-12-06
http://www.yahoo.com,1996-10-17
http://www.businessweek.com,1996-10-31
http://www.stanford.edu,1997-01-13
http://www.commonlaw.com,1997-04-12
http://www.delaware.gov,2001-04-18
http://www.state.nj.us,1997-03-06

